2d small N=4 Long-multiplet superconformal block

We study 2d N=4 superconformal field theories, focusing on its application on numerical bootstrap study. We derive the superconformal block by utilizing the global part of the super Virasoro algebra and set up the crossing equations for the non-BPS long-multiplet 4-point function. Along the way, we build global N=4 superconformal short and long multiplets, and compute all possible 2,3-point functions of long-multiplets that are needed to construct the superconformal blocks and the crossing equations. Since we consider a long-multiplet 4-point function, the number of crossing equations is huge and we expect it to give a strong constraint than the usual superconformal bootstrap analysis, which relies on BPS 4-point functions. In addition, we present an alternative way to derive crossing equations using N=4 superspace and comment on a puzzle.

==> CrossingEq.m <==
{{-48*H^2*(3 + 2*H)*(2 + 3*H + H^2)^2*
   (z^(2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 0, 0] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 0]), 12*H*(2 + H)^2*(3 + 5*H + 2*H^2)*
   (z^(2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), -6*H*(2 + H)^2*(3 + 5*H + 2*H^2)*
   (z^(2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), -3*(2 + H)^2*(1 + 2*H)*
   (z^(2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 0, 2] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), 4*(3 + 2*H)*(H + H^2)^2*
   (z^(2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1])}, {-4*H*(3 + 5*H + 2*H^2)*
   (2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 0] + 
    (1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, -1, 0, 0] + 
      (1 + H)*g[z, zb, -1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 2] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, -1, 0, 1] + 
      (2 + H)*g[z, zb, -1, 0, 2])), -4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  (H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
     (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] + 
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, -1, 0, 1/2] - 
       (3 + 2*H)*g[z, zb, -1, 0, 3/2])))/2, 
  2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {-4*H*(3 + 5*H + 2*H^2)*(2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 1, 0] + (1 + H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 1, 1] + (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     ((2 + 4*H)*g[z, zb, -1, 0, 0] + (1 + H)*g[z, zb, -1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 2] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, -1, 0, 1] + 
      (2 + H)*g[z, zb, -1, 0, 2])), -4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  -(H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
      (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] + 
      (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, -1, 0, 1/2] - 
        (3 + 2*H)*g[z, zb, -1, 0, 3/2])))/2, 
  2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {-4*H*(3 + 5*H + 2*H^2)*(2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 1, 0] + (1 + H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 1, 1] + (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     ((2 + 4*H)*g[z, zb, -1, 0, 0] + (1 + H)*g[z, zb, -1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 2] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, -1, 0, 1] + 
      (2 + H)*g[z, zb, -1, 0, 2])), 4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  (H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
     (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] + 
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, -1, 0, 1/2] - 
       (3 + 2*H)*g[z, zb, -1, 0, 3/2])))/2, 
  -(H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 1/2] - 
      (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] + 
      (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, -1, 0, 1/2] - 
        (3 + 2*H)*g[z, zb, -1, 0, 3/2])))/2, 
  2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 1, 3/2] - 
    (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {-12*H^2*(1 + H)^2*(2 + H)*(4*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 2, 0] + (6 + 5*H + H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 0, 2, 2] - (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, -2, 0, 0] + (6 + 5*H + H^2)*
       g[z, zb, -2, 0, 2])), -48*H^2*(3 + 2*H)*(2 + 3*H + H^2)^2*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 1] - 
    (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -2, 0, 1]), 
  24*H^2*(3 + 2*H)*(2 + 3*H + H^2)^2*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 1] - 
    (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -2, 0, 1]), 
  -12*(2 + H)^2*(3 + 7*H + 2*H^2)*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 2] - 
    (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -2, 0, 2]), 
  (-3*H^2*(6 + 25*H + 35*H^2 + 20*H^3 + 4*H^4)*
    (8*(1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 1/2] + 
     (5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 3/2] - 
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, -2, 0, 1/2] + 
       (5 + 2*H)*g[z, zb, -2, 0, 3/2])))/2, 16*H^2*(1 + H)^4*(3 + 2*H)*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 0, 2, 1] - 
    (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -2, 0, 1])}, 
 {16*H*(3 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*
   (1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -4*(-9 - 27*H + 10*H^2 + 100*H^3 + 104*H^4 + 32*H^5)*(1 - z)^(1/2 + 2*H)*
   (1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - (1 + H)*g[z, zb, 0, 0, 2]), 
  -8*(1 + H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*z^(1 + 2*H)*zb^(2*H)*
   (2*H*(3 + 2*H)^2*g[1 - z, 1 - zb, 1/2, 1/2, 0] - 
    (-9 + 3*H + 23*H^2 + 14*H^3)*g[1 - z, 1 - zb, 1/2, 1/2, 1]), 
  -2*H*(-1 - H + 4*H^2 + 4*H^3)*(8*(27 + 81*H + 80*H^2 + 26*H^3)*z^(1 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), H*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
   (32*H*(1 + H)^2*(27 + 28*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] + 
    (9 + 18*H - 28*H^2 - 72*H^3 - 32*H^4)*g[1 - z, 1 - zb, 1/2, 1/2, 2])}, 
 {-96*H^3*(6 + 13*H + 9*H^2 + 2*H^3)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  -24*H^2*(-3 + 2*H + 8*H^2)*(6 + 13*H + 9*H^2 + 2*H^3)^2*(1 - z)^(1/2 + 2*H)*
   (1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -24*H*(6 + 7*H + 2*H^2)^2*(-3 - H + 10*H^2 + 8*H^3)*
   (2*(1 + 3*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      1/2] - H*((1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
        3/2] + 4*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 0, 0, 1])), 12*H*(6 + 7*H + 2*H^2)^2*
   (-3 - H + 10*H^2 + 8*H^3)*(2*(1 + 3*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 1/2, 1/2] - 
    H*((1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 3/2] + 
      4*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1])), 
  6*H*(2 + H)^2*(-9 - 27*H + 10*H^2 + 100*H^3 + 104*H^4 + 32*H^5)*
   (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - 
    (1 + H)*g[z, zb, 0, 0, 2]), 12*(2 + 5*H + 2*H^2)^2*(-9 + 28*H^2 + 16*H^3)*
   ((3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 3/2] - 
    (1 + 3*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 2]), 
  -6*H*(2 + 3*H + H^2)^2*(-3 - 2*H + 12*H^2 + 8*H^3)*z^(1 + 2*H)*zb^(2*H)*
   (4*H*(9 + 18*H + 8*H^2)*g[1 - z, 1 - zb, 1/2, 1/2, 0] + 
    (18 + 3*H - 56*H^2 - 44*H^3)*g[1 - z, 1 - zb, 1/2, 1/2, 1]), 
  3*H^2*(2 + H)^2*(-1 - H + 4*H^2 + 4*H^3)*
   (4*(63 + 189*H + 190*H^2 + 64*H^3)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), -3*H^2*(2 + H)^2*
   (-1 - H + 4*H^2 + 4*H^3)*(4*(63 + 189*H + 190*H^2 + 64*H^3)*z^(1 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  (-3*H^2*(2 + H)^2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
    (16*(1 + H)^2*(-9 + 36*H + 44*H^2)*g[1 - z, 1 - zb, 1/2, 1/2, 1] + 
     (9 + 18*H - 28*H^2 - 72*H^3 - 32*H^4)*g[1 - z, 1 - zb, 1/2, 1/2, 2]))/2, 
  8*H^2*(3 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   (2*(2 + 5*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      1/2] - (-1 + H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      3/2] + 2*(1 + 2*H)^2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1])}, {-64*H^2*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    2*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, -1, 0, 0] + 
      H*g[z, zb, -1, 0, 1])), -32*(-3 - 7*H + 8*H^2 + 28*H^3 + 16*H^4)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - (1 - z)^(3/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, -1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, -1, 0, 2])), 
  -16*(1 + H)^2*(-1 + 4*H^2)*(-2*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 0] + 
    (-27 - 108*H + 27*H^2 + 380*H^3 + 376*H^4 + 104*H^5)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 2*H*(1 + 2*H)^2*(9 + 18*H + 8*H^2)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  -((-1 + 4*H^2)*(64*H*(1 + H)^2*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 0] - 
      32*(1 + H)^3*(-27 - 54*H + 108*H^2 + 112*H^3)*z^(2 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 1/2, 3/2, 1] + H*(3 + 10*H + 8*H^2)*
       ((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
         g[1 - z, 1 - zb, 1/2, 3/2, 2] + 8*(1 + H)*(1 - z)^(3/2 + 2*H)*
         (1 - zb)^(2*H)*(8*(3 + 7*H + 4*H^2)*g[z, zb, -1, 0, 1/2] - 
          (3 + 14*H + 8*H^2)*g[z, zb, -1, 0, 3/2]))))/2, 
  -2*H*(1 + 2*H)*(32*(1 + H)^3*(-27 - 54*H + 52*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     ((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 2] - 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, -1, 0, 3/2]))}, 
 {-96*H^3*(1 + H)^3*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    2*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, -1, 0, 0] + 
      H*g[z, zb, -1, 0, 1])), 96*H^2*(1 + H)^2*(-6 - 11*H + 20*H^2 + 44*H^3 + 
    16*H^4)*(2*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] - (6 + 7*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, -1, 0, 0] - 
      H*(2 + H)*g[z, zb, -1, 0, 2])), -192*H^2*(1 + H)^2*
   (-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - 
    2*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1]), 
  96*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - 
    2*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1]), 
  -48*H*(-6 - 17*H + 9*H^2 + 64*H^3 + 60*H^4 + 16*H^5)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - (1 - z)^(3/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, -1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, -1, 0, 2])), 
  -96*(2 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   ((3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    H*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 2]), 
  24*H*(1 + H)^2*(-6 - 7*H + 22*H^2 + 28*H^3 + 8*H^4)*
   (-2*H*(3 + 10*H + 8*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      0] + (-9 - 33*H + 28*H^2 + 116*H^3 + 64*H^4)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 2*H*(1 + 2*H)^2*(3 + 4*H)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  -12*H*(1 + H)^2*(-2 - H + 8*H^2 + 4*H^3)*
   (8*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 0] - 4*(-27 - 117*H - 108*H^2 + 26*H^3 + 
      44*H^4)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (8*H*g[z, zb, -1, 0, 1/2] - (3 + 2*H)*g[z, zb, -1, 0, 3/2])), 
  (-3*H^2*(-2 - H + 8*H^2 + 4*H^3)*(64*(1 + H)^3*(9 + 45*H + 22*H^2)*
      z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] - 
     (3 + 10*H + 8*H^2)*((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
        g[1 - z, 1 - zb, 1/2, 3/2, 2] + 24*(1 + H)*(1 - z)^(3/2 + 2*H)*
        (1 - zb)^(2*H)*(8*(1 + H)^2*g[z, zb, -1, 0, 1/2] - 
         H*(3 + 2*H)*g[z, zb, -1, 0, 3/2]))))/2, 
  -3*H^2*(2 + 5*H + 2*H^2)*(64*(1 + H)^3*(-9 - 18*H + 32*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] + 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     ((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 2] - 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, -1, 0, 3/2])), -64*H^2*(1 + H)^4*(-9 + 28*H^2 + 16*H^3)*
   z^(2 + 2*H)*zb^(2*H)*((2 + 4*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] - 
    (-1 + H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2])}, 
 {96*H^3*(6 + 13*H + 9*H^2 + 2*H^3)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  -24*H^2*(-3 + 2*H + 8*H^2)*(6 + 13*H + 9*H^2 + 2*H^3)^2*(1 - z)^(1/2 + 2*H)*
   (1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  24*H*(6 + 7*H + 2*H^2)^2*(-3 - H + 10*H^2 + 8*H^3)*
   (2*(1 + 3*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      1/2] - H*((1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
        3/2] + 4*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 0, 0, 1])), -12*H*(6 + 7*H + 2*H^2)^2*
   (-3 - H + 10*H^2 + 8*H^3)*(2*(1 + 3*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 1/2, 1/2] - 
    H*((1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 3/2] + 
      4*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1])), 
  6*H*(2 + H)^2*(-9 - 27*H + 10*H^2 + 100*H^3 + 104*H^4 + 32*H^5)*
   (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - 
    (1 + H)*g[z, zb, 0, 0, 2]), -12*(2 + 5*H + 2*H^2)^2*
   (-9 + 28*H^2 + 16*H^3)*((3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 1/2, 3/2] - (1 + 3*H)*(1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 2]), -6*H*(2 + 3*H + H^2)^2*
   (-3 - 2*H + 12*H^2 + 8*H^3)*z^(1 + 2*H)*zb^(2*H)*
   (4*H*(9 + 18*H + 8*H^2)*g[1 - z, 1 - zb, 1/2, 1/2, 0] + 
    (18 + 3*H - 56*H^2 - 44*H^3)*g[1 - z, 1 - zb, 1/2, 1/2, 1]), 
  3*H^2*(2 + H)^2*(-1 - H + 4*H^2 + 4*H^3)*
   (4*(63 + 189*H + 190*H^2 + 64*H^3)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), -3*H^2*(2 + H)^2*
   (-1 - H + 4*H^2 + 4*H^3)*(4*(63 + 189*H + 190*H^2 + 64*H^3)*z^(1 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  (-3*H^2*(2 + H)^2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
    (16*(1 + H)^2*(-9 + 36*H + 44*H^2)*g[1 - z, 1 - zb, 1/2, 1/2, 1] + 
     (9 + 18*H - 28*H^2 - 72*H^3 - 32*H^4)*g[1 - z, 1 - zb, 1/2, 1/2, 2]))/2, 
  -8*H^2*(3 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   (2*(2 + 5*H + 2*H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      1/2] - (-1 + H^2)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 
      3/2] + 2*(1 + 2*H)^2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1])}, {16*H*(3 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - 
    H*g[z, zb, 0, 0, 1]), -4*(-9 - 27*H + 10*H^2 + 100*H^3 + 104*H^4 + 
    32*H^5)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - 
    (1 + H)*g[z, zb, 0, 0, 2]), -8*(1 + H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
   z^(1 + 2*H)*zb^(2*H)*(2*H*(3 + 2*H)^2*g[1 - z, 1 - zb, 1/2, 1/2, 0] - 
    (-9 + 3*H + 23*H^2 + 14*H^3)*g[1 - z, 1 - zb, 1/2, 1/2, 1]), 
  2*H*(-1 - H + 4*H^2 + 4*H^3)*(8*(27 + 81*H + 80*H^2 + 26*H^3)*z^(1 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] - (9 + 18*H + 8*H^2)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), H*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
   (32*H*(1 + H)^2*(27 + 28*H)*g[1 - z, 1 - zb, 1/2, 1/2, 1] + 
    (9 + 18*H - 28*H^2 - 72*H^3 - 32*H^4)*g[1 - z, 1 - zb, 1/2, 1/2, 2])}, 
 {96*H^3*(1 + H)^3*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    2*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, -1, 0, 0] + 
      H*g[z, zb, -1, 0, 1])), 96*H^2*(1 + H)^2*(-6 - 11*H + 20*H^2 + 44*H^3 + 
    16*H^4)*(2*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] - (6 + 7*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, -1, 0, 0] - 
      H*(2 + H)*g[z, zb, -1, 0, 2])), -192*H^2*(1 + H)^2*
   (-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - 
    2*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1]), 
  96*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - 
    2*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1]), 
  48*H*(-6 - 17*H + 9*H^2 + 64*H^3 + 60*H^4 + 16*H^5)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - (1 - z)^(3/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, -1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, -1, 0, 2])), 
  -96*(2 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   ((3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    H*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 2]), 
  -24*H*(1 + H)^2*(-6 - 7*H + 22*H^2 + 28*H^3 + 8*H^4)*
   (-2*H*(3 + 10*H + 8*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 
      0] + (-9 - 33*H + 28*H^2 + 116*H^3 + 64*H^4)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 2*H*(1 + 2*H)^2*(3 + 4*H)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  (-3*H^2*(-2 - H + 8*H^2 + 4*H^3)*(64*(1 + H)^3*(9 + 45*H + 22*H^2)*
      z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] - 
     (3 + 10*H + 8*H^2)*((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
        g[1 - z, 1 - zb, 1/2, 3/2, 2] + 24*(1 + H)*(1 - z)^(3/2 + 2*H)*
        (1 - zb)^(2*H)*(8*(1 + H)^2*g[z, zb, -1, 0, 1/2] - 
         H*(3 + 2*H)*g[z, zb, -1, 0, 3/2]))))/2, 
  -12*H*(1 + H)^2*(-2 - H + 8*H^2 + 4*H^3)*
   (8*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 0] - 4*(-27 - 117*H - 108*H^2 + 26*H^3 + 
      44*H^4)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (8*H*g[z, zb, -1, 0, 1/2] - (3 + 2*H)*g[z, zb, -1, 0, 3/2])), 
  3*H^2*(2 + 5*H + 2*H^2)*(64*(1 + H)^3*(-9 - 18*H + 32*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1] + 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     ((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 2] - 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, -1, 0, 3/2])), -64*H^2*(1 + H)^4*(-9 + 28*H^2 + 16*H^3)*
   z^(2 + 2*H)*zb^(2*H)*((2 + 4*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] - 
    (-1 + H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2])}, 
 {64*H^2*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] + 
    2*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, -1, 0, 0] + 
      H*g[z, zb, -1, 0, 1])), 32*(-3 - 7*H + 8*H^2 + 28*H^3 + 16*H^4)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 3/2] - (1 - z)^(3/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, -1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, -1, 0, 2])), 
  16*(1 + H)^2*(-1 + 4*H^2)*(-2*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 0] + 
    (-27 - 108*H + 27*H^2 + 380*H^3 + 376*H^4 + 104*H^5)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 2*H*(1 + 2*H)^2*(9 + 18*H + 8*H^2)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]), 
  -((-1 + 4*H^2)*(64*H*(1 + H)^2*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 0] - 
      32*(1 + H)^3*(-27 - 54*H + 108*H^2 + 112*H^3)*z^(2 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 1/2, 3/2, 1] + H*(3 + 10*H + 8*H^2)*
       ((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
         g[1 - z, 1 - zb, 1/2, 3/2, 2] + 8*(1 + H)*(1 - z)^(3/2 + 2*H)*
         (1 - zb)^(2*H)*(8*(3 + 7*H + 4*H^2)*g[z, zb, -1, 0, 1/2] - 
          (3 + 14*H + 8*H^2)*g[z, zb, -1, 0, 3/2]))))/2, 
  2*H*(1 + 2*H)*(32*(1 + H)^3*(-27 - 54*H + 52*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1/2, 3/2, 1] + 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     ((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1/2, 3/2, 2] - 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, -1, 0, 3/2]))}, 
 {-4*H*(3 + 5*H + 2*H^2)*(2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 0] + (1 + H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     ((2 + 4*H)*g[z, zb, 1, 0, 0] + (1 + H)*g[z, zb, 1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 1, 0, 1] + 
      (2 + H)*g[z, zb, 1, 0, 2])), 4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 
  -(H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
      (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] + 
      (1 - z)^(2*H)*(1 - zb)^(2*H)*(-8*(1 + H)*g[z, zb, 1, 0, 1/2] + 
        (3 + 2*H)*g[z, zb, 1, 0, 3/2])))/2, 
  -2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {-4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 0] - 
   2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
    g[1 - z, 1 - zb, 1, 1, 1] - H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
    g[1 - z, 1 - zb, 1, 1, 2] + 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
    (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]}, 
 {192*H^3*(1 + H)^3*(2 + H)^2*(3 + 2*H)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] - 
    2*(1 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  -48*H^2*(2 + 3*H + H^2)^2*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
   (1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -24*H^2*(2 + H)^2*(1 + 3*H + 2*H^2)*
   (4*(3 + 5*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, 0, 0, 0] + H*(1 + H)*g[z, zb, 0, 0, 2])), 
  -24*H*(2 + H)^2*(1 + 3*H + 2*H^2)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 0] - 2*(3 + 11*H + 12*H^2 + 4*H^3)*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 2] - 
    8*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), -48*H*(2 + 5*H + 2*H^2)^2*(3 + 5*H + 2*H^2)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  12*H*(2 + 3*H)*(2 + 5*H + 2*H^2)^2*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((6 + 4*H)*g[z, zb, 0, 0, 1] - (1 + H)*g[z, zb, 0, 0, 2]), 
  24*(2 + 5*H + 2*H^2)^2*(2*H*(3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1] + (2 + 8*H + 9*H^2)*(1 - z)^(2*H)*(-1 + z)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 2]), 
  (3*H^2*(1 + 2*H)*(6 + 7*H + 2*H^2)^2*z^(2 + 2*H)*zb^(2*H)*
    (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
     (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]))/2, 
  3*H^2*(2 + H)^2*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 
    4*(1 + 3*H + 2*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (8*(1 + H)*g[z, zb, 0, 0, 1/2] + (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  -3*H^2*(2 + H)^2*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 
    4*(1 + 3*H + 2*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (8*(1 + H)*g[z, zb, 0, 0, 1/2] + (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  -6*H^2*(2 + H)^2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]), 
  64*(1 + H)^3*(3 + 2*H)*(H + 2*H^2)^2*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   g[z, zb, 0, 0, 1]}, {-32*H*(1 + H)^2*(3 + 2*H)*(1 - z)^(1 + 2*H)*
   (1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -8*(1 + H)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 0] + 2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 2] - 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 8*(2 + 7*H + 6*H^2)*(1 - z)^(1 + 2*H)*
   (1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - (1 + H)*g[z, zb, 0, 0, 2]), 
  -(H*(3 + 2*H)^2*z^(2 + 2*H)*zb^(2*H)*
    (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
     (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])), 
  2*H*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 4*(1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), -4*H*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])}, 
 {32*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 2*(3 + 2*H)*(1 - z)^(2*(1 + H))*
     (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, -1, 0, 0] + 
      H*(1 + H)*g[z, zb, -1, 0, 1])), -16*(1 + 2*H)*
   (4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 24*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 136*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 284*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 244*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 72*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 24*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 72*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 66*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 18*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 12*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2]), -(H*(1 + 2*H)*(3 + 2*H)^2*
    (8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1/2] - 
     (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 1, 2, 3/2] + 16*(1 + H)^2*(1 + 2*H)*
      (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2])), 
  2*H*(3 + 8*H + 4*H^2)*(8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 3/2] - (1 + 3*H + 2*H^2)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, -1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, -1, 0, 3/2])), -4*H*(1 + 2*H)*
   (8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {-4*H*(3 + 5*H + 2*H^2)*(2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 0] + (1 + H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     ((2 + 4*H)*g[z, zb, 1, 0, 0] + (1 + H)*g[z, zb, 1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 1, 0, 1] + 
      (2 + H)*g[z, zb, 1, 0, 2])), 4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 
  (H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
     (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] + 
     (1 - z)^(2*H)*(1 - zb)^(2*H)*(-8*(1 + H)*g[z, zb, 1, 0, 1/2] + 
       (3 + 2*H)*g[z, zb, 1, 0, 3/2])))/2, 
  -2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {192*H^3*(1 + H)^3*(2 + H)^2*(3 + 2*H)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] - 
    2*(1 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  48*H^2*(2 + 3*H + H^2)^2*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -24*H^2*(2 + H)^2*(1 + 3*H + 2*H^2)*
   (4*(3 + 5*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, 0, 0, 0] + H*(1 + H)*g[z, zb, 0, 0, 2])), 
  -24*H*(2 + H)^2*(1 + 3*H + 2*H^2)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 0] - 2*(3 + 11*H + 12*H^2 + 4*H^3)*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 2] - 
    8*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), -48*H*(2 + 5*H + 2*H^2)^2*(3 + 5*H + 2*H^2)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  -12*H*(2 + 3*H)*(2 + 5*H + 2*H^2)^2*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((6 + 4*H)*g[z, zb, 0, 0, 1] - (1 + H)*g[z, zb, 0, 0, 2]), 
  24*(2 + 5*H + 2*H^2)^2*(2*H*(3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1] + (2 + 8*H + 9*H^2)*(1 - z)^(2*H)*(-1 + z)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 2]), 
  (-3*H^2*(1 + 2*H)*(6 + 7*H + 2*H^2)^2*z^(2 + 2*H)*zb^(2*H)*
    (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
     (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]))/2, 
  -3*H^2*(2 + H)^2*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 
    4*(1 + 3*H + 2*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (8*(1 + H)*g[z, zb, 0, 0, 1/2] + (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  3*H^2*(2 + H)^2*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 
    4*(1 + 3*H + 2*H^2)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (8*(1 + H)*g[z, zb, 0, 0, 1/2] + (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 
  6*H^2*(2 + H)^2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]), 
  64*(1 + H)^3*(3 + 2*H)*(H + 2*H^2)^2*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   g[z, zb, 0, 0, 1]}, {-4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
    g[1 - z, 1 - zb, 1, 1, 0] - 2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
    zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] - H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
    g[1 - z, 1 - zb, 1, 1, 2] + 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
    (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]}, 
 {32*H*(1 + H)^2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -8*(1 + H)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 0] + 2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 2] - 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), -8*(2 + 7*H + 6*H^2)*
   (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - 
    (1 + H)*g[z, zb, 0, 0, 2]), H*(3 + 2*H)^2*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]), 
  2*H*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 4*(1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 4*H*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])}, 
 {32*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 2*(3 + 2*H)*(1 - z)^(2*(1 + H))*
     (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, -1, 0, 0] + 
      H*(1 + H)*g[z, zb, -1, 0, 1])), -16*(1 + 2*H)*
   (4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 24*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 136*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 284*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 244*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 72*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 24*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 72*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 66*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 18*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 12*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2]), -(H*(1 + 2*H)*(3 + 2*H)^2*
    (8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1/2] - 
     (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 1, 2, 3/2] + 16*(1 + H)^2*(1 + 2*H)*
      (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2])), 
  -2*H*(3 + 8*H + 4*H^2)*(8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 3/2] - (1 + 3*H + 2*H^2)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, -1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, -1, 0, 3/2])), -4*H*(1 + 2*H)*
   (8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {-4*H*(3 + 5*H + 2*H^2)*(2*(1 + 2*H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 0] + (1 + H)*z^(1 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 0, 1] - (1 - z)^(2*H)*(1 - zb)^(2*H)*
     ((2 + 4*H)*g[z, zb, 1, 0, 0] + (1 + H)*g[z, zb, 1, 0, 1])), 
  (1 + 2*H)*(2*(3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1] + 
    (2 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 1, 0, 1] + 
      (2 + H)*g[z, zb, 1, 0, 2])), -4*H*(3 + 11*H + 12*H^2 + 4*H^3)*
   (z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 
  -(H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
      (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] + 
      (1 - z)^(2*H)*(1 - zb)^(2*H)*(-8*(1 + H)*g[z, zb, 1, 0, 1/2] + 
        (3 + 2*H)*g[z, zb, 1, 0, 3/2])))/2, 
  (H*(1 + 2*H)*(8*(1 + H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 1/2] - 
     (3 + 2*H)*z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] + 
     (1 - z)^(2*H)*(1 - zb)^(2*H)*(-8*(1 + H)*g[z, zb, 1, 0, 1/2] + 
       (3 + 2*H)*g[z, zb, 1, 0, 3/2])))/2, 
  -2*H*(1 + 2*H)*(z^(1 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 0, 3/2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {32*H*(1 + H)^2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -8*(1 + H)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 0] + 2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 2] - 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), -8*(2 + 7*H + 6*H^2)*
   (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - 
    (1 + H)*g[z, zb, 0, 0, 2]), H*(3 + 2*H)^2*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2]), 
  -2*H*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 4*(1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), 4*H*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])}, 
 {-32*H*(1 + H)^2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   ((2 + 4*H)*g[z, zb, 0, 0, 0] - H*g[z, zb, 0, 0, 1]), 
  -8*(1 + H)*(4*H*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 0] + 2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + H*(2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 2] - 4*H*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 8*(2 + 7*H + 6*H^2)*(1 - z)^(1 + 2*H)*
   (1 - zb)^(2*H)*((6 + 4*H)*g[z, zb, 0, 0, 1] - (1 + H)*g[z, zb, 0, 0, 2]), 
  -(H*(3 + 2*H)^2*z^(2 + 2*H)*zb^(2*H)*
    (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
     (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])), 
  -2*H*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1/2] - (-1 + 2*H)*(3 + 2*H)^2*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 3/2] - 4*(1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 0, 0, 1/2] + 
      (1 + 2*H)*g[z, zb, 0, 0, 3/2])), -4*H*z^(2 + 2*H)*zb^(2*H)*
   (8*(1 + 3*H + 2*H^2)*g[1 - z, 1 - zb, 1, 1, 1/2] + 
    (3 - 4*H - 4*H^2)*g[1 - z, 1 - zb, 1, 1, 3/2])}, 
 {-24*H^3*(1 + H)^3*(2 + H)^2*(3 + 2*H)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] - 
    2*(1 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  3*H^2*(2 + H)^2*(1 + 3*H + 2*H^2)*(4*(3 + 5*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 1] + (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, 0, 0, 0] + H*(1 + H)*g[z, zb, 0, 0, 2])), 
  -12*H*(2 + 5*H + 2*H^2)^2*(3 + 5*H + 2*H^2)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  -3*H^2*(2 + H)^2*(1 + 3*H + 2*H^2)*(4*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 0] + (2 + H)^2*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 2] - 6*(3 + 8*H + 4*H^2)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), -3*(2 + 5*H + 2*H^2)^2*
   (2*H*(3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    (2 + 8*H + 9*H^2)*(1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), -8*(1 + H)^3*(3 + 2*H)*(H + 2*H^2)^2*
   (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]}, 
 {16*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 2*(3 + 2*H)*(1 - z)^(2*(1 + H))*
     (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, -1, 0, 0] + 
      H*(1 + H)*g[z, zb, -1, 0, 1])), 
  -8*(1 + 2*H)*(4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 24*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 136*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 284*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 244*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] + 72*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 68*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 142*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 122*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 36*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 24*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 72*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 66*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] + 18*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 12*H*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 36*H^2*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 33*H^3*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2] - 9*H^4*(1 - z)^(2*H)*z^2*(1 - zb)^(2*H)*
     g[z, zb, -1, 0, 2]), (H*(1 + 2*H)*(3 + 2*H)^2*
    (8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 1/2] - 
     (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 1, 2, 3/2] + 16*(1 + H)^2*(1 + 2*H)*
      (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 1/2]))/2, 
  H*(3 + 8*H + 4*H^2)*(8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 3/2] - (1 + 3*H + 2*H^2)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, -1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, -1, 0, 3/2])), 
  -(H*(3 + 8*H + 4*H^2)*(8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 1, 2, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
      zb^(2*H)*g[1 - z, 1 - zb, 1, 2, 3/2] - (1 + 3*H + 2*H^2)*
      (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, -1, 0, 1/2] - 
       (5 + 6*H)*g[z, zb, -1, 0, 3/2]))), 
  -2*H*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 2, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, -1, 0, 3/2])}, 
 {72*H^4*(1 + H)^3*(2 + H)^2*(6 + 13*H + 6*H^2)*
   ((1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] - 
    2*(1 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  9*H^2*(2 + 3*H + H^2)^2*(2 + 7*H + 6*H^2)*
   (4*(3 + 5*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    (1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     (4*(3 + 8*H + 4*H^2)*g[z, zb, 0, 0, 0] + H*(1 + H)*g[z, zb, 0, 0, 2])), 
  72*H^3*(2 + 5*H + 2*H^2)^2*(6 + 19*H + 19*H^2 + 6*H^3)*(1 - z)^(1 + 2*H)*
   (1 - zb)^(2*H)*g[z, zb, 0, 0, 1], -36*H^3*(2 + 5*H + 2*H^2)^2*
   (6 + 19*H + 19*H^2 + 6*H^3)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
   g[z, zb, 0, 0, 1], 9*(2 + 3*H)*(2 + 5*H + 2*H^2)^2*
   (2*(1 + H)^2*(3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(3 + 10*H + 9*H^2)*(1 - z)^(2*H)*(-1 + z)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), -2*H*(1 + H)^2*(1 + 2*H)*
   (4*H*(2 + H)^2*(6 + 25*H + 32*H^2 + 12*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 1, 1, 0] - 64*(1 + H)^3*(-3 - 5*H + 4*H^2 + 4*H^3)*
     z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 1, 1, 1] + 
    H*(2 + 3*H)*((-2 + H + H^2)^2*z^(2 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 1, 1, 2] - 2*(6 + 31*H + 63*H^2 + 60*H^3 + 20*H^4)*
       (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]))}, 
 {64*H^2*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 1, 0, 0] + 
      H*g[z, zb, 1, 0, 1])), 32*(-3 - 7*H + 8*H^2 + 28*H^3 + 16*H^4)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - (1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, 1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, 1, 0, 2])), -16*(1 + H)^2*(-1 + 4*H^2)*
   (-2*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 0] + (-27 - 108*H + 27*H^2 + 380*H^3 + 
      376*H^4 + 104*H^5)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] + 
    2*H*(1 + 2*H)^2*(9 + 18*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1/2]), 
  -((-1 + 4*H^2)*(64*H*(1 + H)^2*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 0] - 
      32*(1 + H)^3*(-27 - 54*H + 108*H^2 + 112*H^3)*z^(2 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 3/2, 1/2, 1] + H*(3 + 10*H + 8*H^2)*
       ((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
         g[1 - z, 1 - zb, 3/2, 1/2, 2] - 8*(1 + H)*(1 - z)^(1/2 + 2*H)*
         (1 - zb)^(2*H)*(8*(3 + 7*H + 4*H^2)*g[z, zb, 1, 0, 1/2] - 
          (3 + 14*H + 8*H^2)*g[z, zb, 1, 0, 3/2]))))/2, 
  -2*H*(1 + 2*H)*(32*(1 + H)^3*(-27 - 54*H + 52*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1] - 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     (-((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 2]) + 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 1, 0, 3/2]))}, 
 {-96*H^3*(1 + H)^3*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 1, 0, 0] + 
      H*g[z, zb, 1, 0, 1])), -96*H^2*(1 + H)^2*(-6 - 11*H + 20*H^2 + 44*H^3 + 
    16*H^4)*(2*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] - (6 + 7*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     (-4*(3 + 8*H + 4*H^2)*g[z, zb, 1, 0, 0] + H*(2 + H)*g[z, zb, 1, 0, 2])), 
  192*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1]), 
  -96*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1]), 
  -48*H*(-6 - 17*H + 9*H^2 + 64*H^3 + 60*H^4 + 16*H^5)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - (1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, 1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, 1, 0, 2])), 
  96*(2 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   ((3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - 
    H*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 2]), 
  -24*H*(1 + H)^2*(-6 - 7*H + 22*H^2 + 28*H^3 + 8*H^4)*
   (-2*H*(3 + 10*H + 8*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      0] + (-9 - 33*H + 28*H^2 + 116*H^3 + 64*H^4)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1] + 2*H*(1 + 2*H)^2*(3 + 4*H)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 
  (-3*H^2*(-2 - H + 8*H^2 + 4*H^3)*(64*(1 + H)^3*(9 + 45*H + 22*H^2)*
      z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 
     (3 + 10*H + 8*H^2)*((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
        g[1 - z, 1 - zb, 3/2, 1/2, 2] - 24*(1 + H)*(1 - z)^(1/2 + 2*H)*
        (1 - zb)^(2*H)*(8*(1 + H)^2*g[z, zb, 1, 0, 1/2] - 
         H*(3 + 2*H)*g[z, zb, 1, 0, 3/2]))))/2, 
  -12*H*(1 + H)^2*(-2 - H + 8*H^2 + 4*H^3)*
   (8*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 0] - 4*(-27 - 117*H - 108*H^2 + 26*H^3 + 
      44*H^4)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 
    H*(3 + 10*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     (8*H*g[z, zb, 1, 0, 1/2] - (3 + 2*H)*g[z, zb, 1, 0, 3/2])), 
  3*H^2*(2 + 5*H + 2*H^2)*(64*(1 + H)^3*(-9 - 18*H + 32*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     (-((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 2]) + 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 1, 0, 3/2])), 64*H^2*(1 + H)^4*(-9 + 28*H^2 + 16*H^3)*
   z^(2 + 2*H)*zb^(2*H)*((2 + 4*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] - 
    (-1 + H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2])}, 
 {-1024*H^3*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*
   (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, 0, 0, 0] - 
    (1 + H)^2*g[z, zb, 0, 0, 1]), 256*H*(1 + H)^2*
   (-3 - 4*H + 12*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
   (2*(9 + 36*H + 47*H^2 + 18*H^3)*g[z, zb, 0, 0, 1] - 
    3*H*(2 + 5*H + 3*H^2)*g[z, zb, 0, 0, 2]), (-3 - 2*H + 12*H^2 + 8*H^3)*
   z^(3 + 2*H)*zb^(2*H)*(-64*H*(3 + 4*H)*(1 + 3*H + 2*H^2)^2*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] + (-1 + 2*H)*
     (32*(1 + H)^3*(27 + 216*H + 540*H^2 + 436*H^3 + 112*H^4)*
       g[1 - z, 1 - zb, 3/2, 3/2, 1] - H*(5 + 2*H)^2*(-9 - 18*H + 28*H^2 + 
        72*H^3 + 32*H^4)*g[1 - z, 1 - zb, 3/2, 3/2, 2])), 
  -2*(-1 + 4*H^2)*(-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 0] + 
    32*(1 + H)^3*(-81 - 540*H - 972*H^2 - 120*H^3 + 520*H^4 + 208*H^5)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*
       (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*
         g[z, zb, 0, 0, 1/2] + (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  -4*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
   (64*H*(1 + 3*H + 2*H^2)^2*(-9 + 28*H^2 + 16*H^3)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] - 32*(1 + H)^3*(81 + 378*H + 216*H^2 - 
      636*H^3 - 88*H^4 + 224*H^5)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    9*H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
      2])}, {-3072*H^4*(1 + H)^4*(2 + H)^3*(-9 + 28*H^2 + 16*H^3)*
   ((2 + H)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 3/2] + 
    4*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), 
  -1536*H^4*(1 + H)^3*(2 + H)^2*(-9 + 28*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*
   (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, 0, 0, 0] - 
    (1 + H)^2*g[z, zb, 0, 0, 1]), -768*H^2*(2 + 3*H + H^2)^2*
   (-3 - 4*H + 12*H^2 + 16*H^3)*(2*(2 + H)^2*(3 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 3/2] + (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (4*(6 + 19*H + 16*H^2 + 4*H^3)*g[z, zb, 0, 0, 0] + 
      3*H*(1 + H)^2*g[z, zb, 0, 0, 2])), 1536*H^3*(2 + 3*H + H^2)^2*
   (-9 + 28*H^2 + 16*H^3)*(2*(1 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - H*(2 + H)^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 3/2] + 4*(2 + 9*H + 13*H^2 + 6*H^3)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  -768*H^3*(2 + 3*H + H^2)^2*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 
      1/2] - H*(2 + H)^2*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 
      3/2] + 4*(2 + 9*H + 13*H^2 + 6*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), 384*H^2*(2 + 3*H + H^2)^2*
   (-3 - 4*H + 12*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
   (2*(9 + 36*H + 47*H^2 + 18*H^3)*g[z, zb, 0, 0, 1] - 
    3*H*(2 + 5*H + 3*H^2)*g[z, zb, 0, 0, 2]), 768*(2 + 5*H + 2*H^2)^2*
   (-3 + 2*H + 8*H^2)*(2*H*(1 + H)^2*(3 + 8*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - (2 + H)^2*(3 + 2*H)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 3/2] - 
    9*H*(1 + H)^2*(1 + 3*H + 3*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), (-3*H*(2 + H)^2*(-3 - 2*H + 12*H^2 + 8*H^3)*
    z^(3 + 2*H)*zb^(2*H)*(-64*H*(3 + 4*H)*(1 + 3*H + 2*H^2)^2*
      g[1 - z, 1 - zb, 3/2, 3/2, 0] + (-3 + 4*H + 4*H^2)*
      (32*(1 + H)^3*(9 + 60*H + 122*H^2 + 44*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
         1] - H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
        g[1 - z, 1 - zb, 3/2, 3/2, 2])))/2, -3*H*(2 + H)^2*(-1 + 4*H^2)*
   (-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] + 32*(1 + H)^3*(-81 - 486*H - 774*H^2 + 
      168*H^3 + 712*H^4 + 256*H^5)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1] + H*(3 + 10*H + 8*H^2)*
     (3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*(1 - z)^(3/2 + 2*H)*
       (1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*g[z, zb, 0, 0, 1/2] + 
        (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  3*H*(2 + H)^2*(-1 + 4*H^2)*(-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 0] + 
    32*(1 + H)^3*(-81 - 486*H - 774*H^2 + 168*H^3 + 712*H^4 + 256*H^5)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*
       (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*
         g[z, zb, 0, 0, 1/2] + (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  -6*H*(2 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
   (64*H*(1 + 3*H + 2*H^2)^2*(-9 + 28*H^2 + 16*H^3)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] - 32*(1 + H)^3*(81 + 324*H + 18*H^2 - 
      924*H^3 - 280*H^4 + 176*H^5)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    9*H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
      2]), -512*H^2*(1 + H)^5*(-9 + 28*H^2 + 16*H^3)*
   (2*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - (-1 + H)*(2 + H)^2*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 3/2] - 2*(1 + 2*H)^2*(2 + 3*H)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1])}, 
 {96*H^3*(1 + H)^3*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 1, 0, 0] + 
      H*g[z, zb, 1, 0, 1])), -96*H^2*(1 + H)^2*(-6 - 11*H + 20*H^2 + 44*H^3 + 
    16*H^4)*(2*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] - (6 + 7*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     (-4*(3 + 8*H + 4*H^2)*g[z, zb, 1, 0, 0] + H*(2 + H)*g[z, zb, 1, 0, 2])), 
  192*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1]), 
  -96*H^2*(1 + H)^2*(-18 - 9*H + 56*H^2 + 60*H^3 + 16*H^4)*
   (2*(1 + 3*H + 2*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      1/2] - H*(2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 + 2*H)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1]), 
  48*H*(-6 - 17*H + 9*H^2 + 64*H^3 + 60*H^4 + 16*H^5)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - (1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, 1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, 1, 0, 2])), 
  96*(2 + 5*H + 2*H^2)^2*(-3 + 2*H + 8*H^2)*
   ((3 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - 
    H*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 2]), 
  24*H*(1 + H)^2*(-6 - 7*H + 22*H^2 + 28*H^3 + 8*H^4)*
   (-2*H*(3 + 10*H + 8*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 
      0] + (-9 - 33*H + 28*H^2 + 116*H^3 + 64*H^4)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1] + 2*H*(1 + 2*H)^2*(3 + 4*H)*
     (1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 
  -12*H*(1 + H)^2*(-2 - H + 8*H^2 + 4*H^3)*
   (8*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 0] - 4*(-27 - 117*H - 108*H^2 + 26*H^3 + 
      44*H^4)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 
    H*(3 + 10*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     (8*H*g[z, zb, 1, 0, 1/2] - (3 + 2*H)*g[z, zb, 1, 0, 3/2])), 
  (-3*H^2*(-2 - H + 8*H^2 + 4*H^3)*(64*(1 + H)^3*(9 + 45*H + 22*H^2)*
      z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 
     (3 + 10*H + 8*H^2)*((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
        g[1 - z, 1 - zb, 3/2, 1/2, 2] - 24*(1 + H)*(1 - z)^(1/2 + 2*H)*
        (1 - zb)^(2*H)*(8*(1 + H)^2*g[z, zb, 1, 0, 1/2] - 
         H*(3 + 2*H)*g[z, zb, 1, 0, 3/2]))))/2, 
  -3*H^2*(2 + 5*H + 2*H^2)*(64*(1 + H)^3*(-9 - 18*H + 32*H^2)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] - 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     (-((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 2]) + 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 1, 0, 3/2])), 64*H^2*(1 + H)^4*(-9 + 28*H^2 + 16*H^3)*
   z^(2 + 2*H)*zb^(2*H)*((2 + 4*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] - 
    (-1 + H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2])}, 
 {-64*H^2*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + 
    (2 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] + 
    2*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*((2 + 4*H)*g[z, zb, 1, 0, 0] + 
      H*g[z, zb, 1, 0, 1])), -32*(-3 - 7*H + 8*H^2 + 28*H^3 + 16*H^4)*
   (2*(3 + 11*H + 12*H^2 + 4*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1/2] + (6 + 13*H + 9*H^2 + 2*H^3)*z^(2 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 3/2] - (1 - z)^(1/2 + 2*H)*
     (1 - zb)^(2*H)*(2*(3 + 11*H + 15*H^2 + 6*H^3)*g[z, zb, 1, 0, 1] + 
      H*(4 + 8*H + 3*H^2)*g[z, zb, 1, 0, 2])), 16*(1 + H)^2*(-1 + 4*H^2)*
   (-2*H*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 0] + (-27 - 108*H + 27*H^2 + 380*H^3 + 
      376*H^4 + 104*H^5)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 1] + 
    2*H*(1 + 2*H)^2*(9 + 18*H + 8*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1/2]), 
  -((-1 + 4*H^2)*(64*H*(1 + H)^2*(9 + 36*H + 44*H^2 + 16*H^3)*z^(2 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 0] - 
      32*(1 + H)^3*(-27 - 54*H + 108*H^2 + 112*H^3)*z^(2 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 3/2, 1/2, 1] + H*(3 + 10*H + 8*H^2)*
       ((-15 + 14*H + 28*H^2 + 8*H^3)*z^(2 + 2*H)*zb^(2*H)*
         g[1 - z, 1 - zb, 3/2, 1/2, 2] - 8*(1 + H)*(1 - z)^(1/2 + 2*H)*
         (1 - zb)^(2*H)*(8*(3 + 7*H + 4*H^2)*g[z, zb, 1, 0, 1/2] - 
          (3 + 14*H + 8*H^2)*g[z, zb, 1, 0, 3/2]))))/2, 
  2*H*(1 + 2*H)*(32*(1 + H)^3*(-27 - 54*H + 52*H^2)*z^(2 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 1/2, 1] - 3*(-3 - 4*H + 12*H^2 + 16*H^3)*
     (-((5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 1/2, 2]) + 
      8*(1 + 3*H + 2*H^2)*(1 - z)^(1/2 + 2*H)*(1 - zb)^(2*H)*
       g[z, zb, 1, 0, 3/2]))}, {3072*H^4*(1 + H)^4*(2 + H)^3*
   (-9 + 28*H^2 + 16*H^3)*((2 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 3/2] + 4*(1 + 2*H)*(1 - z)^(3/2 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), -1536*H^4*(1 + H)^3*(2 + H)^2*
   (-9 + 28*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
   (2*(2 + 5*H + 2*H^2)*g[z, zb, 0, 0, 0] - (1 + H)^2*g[z, zb, 0, 0, 1]), 
  768*H^2*(2 + 3*H + H^2)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
   (2*(2 + H)^2*(3 + 2*H)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 
      3/2] + (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     (4*(6 + 19*H + 16*H^2 + 4*H^3)*g[z, zb, 0, 0, 0] + 
      3*H*(1 + H)^2*g[z, zb, 0, 0, 2])), -1536*H^3*(2 + 3*H + H^2)^2*
   (-9 + 28*H^2 + 16*H^3)*(2*(1 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - H*(2 + H)^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 3/2] + 4*(2 + 9*H + 13*H^2 + 6*H^3)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  768*H^3*(2 + 3*H + H^2)^2*(-9 + 28*H^2 + 16*H^3)*
   (2*(1 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 
      1/2] - H*(2 + H)^2*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 
      3/2] + 4*(2 + 9*H + 13*H^2 + 6*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 1]), 384*H^2*(2 + 3*H + H^2)^2*
   (-3 - 4*H + 12*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
   (2*(9 + 36*H + 47*H^2 + 18*H^3)*g[z, zb, 0, 0, 1] - 
    3*H*(2 + 5*H + 3*H^2)*g[z, zb, 0, 0, 2]), -768*(2 + 5*H + 2*H^2)^2*
   (-3 + 2*H + 8*H^2)*(2*H*(1 + H)^2*(3 + 8*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - (2 + H)^2*(3 + 2*H)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 3/2] - 
    9*H*(1 + H)^2*(1 + 3*H + 3*H^2)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), (-3*H*(2 + H)^2*(-3 - 2*H + 12*H^2 + 8*H^3)*
    z^(3 + 2*H)*zb^(2*H)*(-64*H*(3 + 4*H)*(1 + 3*H + 2*H^2)^2*
      g[1 - z, 1 - zb, 3/2, 3/2, 0] + (-3 + 4*H + 4*H^2)*
      (32*(1 + H)^3*(9 + 60*H + 122*H^2 + 44*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
         1] - H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*
        g[1 - z, 1 - zb, 3/2, 3/2, 2])))/2, -3*H*(2 + H)^2*(-1 + 4*H^2)*
   (-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] + 32*(1 + H)^3*(-81 - 486*H - 774*H^2 + 
      168*H^3 + 712*H^4 + 256*H^5)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1] + H*(3 + 10*H + 8*H^2)*
     (3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
       g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*(1 - z)^(3/2 + 2*H)*
       (1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*g[z, zb, 0, 0, 1/2] + 
        (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  3*H*(2 + H)^2*(-1 + 4*H^2)*(-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 0] + 
    32*(1 + H)^3*(-81 - 486*H - 774*H^2 + 168*H^3 + 712*H^4 + 256*H^5)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*
       (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*
         g[z, zb, 0, 0, 1/2] + (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  -6*H*(2 + H)^2*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
   (64*H*(1 + 3*H + 2*H^2)^2*(-9 + 28*H^2 + 16*H^3)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] - 32*(1 + H)^3*(81 + 324*H + 18*H^2 - 
      924*H^3 - 280*H^4 + 176*H^5)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    9*H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
      2]), 512*H^2*(1 + H)^5*(-9 + 28*H^2 + 16*H^3)*
   (2*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 3/2, 3/2, 1/2] - (-1 + H)*(2 + H)^2*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 3/2] - 2*(1 + 2*H)^2*(2 + 3*H)*
     (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1])}, 
 {-1024*H^3*(1 + H)^3*(-9 + 28*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*
   (1 - zb)^(2*H)*(2*(2 + 5*H + 2*H^2)*g[z, zb, 0, 0, 0] - 
    (1 + H)^2*g[z, zb, 0, 0, 1]), 256*H*(1 + H)^2*
   (-3 - 4*H + 12*H^2 + 16*H^3)*(1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*
   (2*(9 + 36*H + 47*H^2 + 18*H^3)*g[z, zb, 0, 0, 1] - 
    3*H*(2 + 5*H + 3*H^2)*g[z, zb, 0, 0, 2]), (-3 - 2*H + 12*H^2 + 8*H^3)*
   z^(3 + 2*H)*zb^(2*H)*(-64*H*(3 + 4*H)*(1 + 3*H + 2*H^2)^2*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] + (-1 + 2*H)*
     (32*(1 + H)^3*(27 + 216*H + 540*H^2 + 436*H^3 + 112*H^4)*
       g[1 - z, 1 - zb, 3/2, 3/2, 1] - H*(5 + 2*H)^2*(-9 - 18*H + 28*H^2 + 
        72*H^3 + 32*H^4)*g[1 - z, 1 - zb, 3/2, 3/2, 2])), 
  2*(-1 + 4*H^2)*(-64*H*(1 + 3*H + 2*H^2)^2*(9 + 18*H + 8*H^2)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 0] + 
    32*(1 + H)^3*(-81 - 540*H - 972*H^2 - 120*H^3 + 520*H^4 + 208*H^5)*
     z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    H*(3 + 10*H + 8*H^2)*(3*(5 + 2*H)^2*(-3 + 4*H + 4*H^2)*z^(3 + 2*H)*
       zb^(2*H)*g[1 - z, 1 - zb, 3/2, 3/2, 2] + 16*H*(1 + H)^2*
       (1 - z)^(3/2 + 2*H)*(1 - zb)^(2*H)*(24*(3 + 5*H + 2*H^2)*
         g[z, zb, 0, 0, 1/2] + (5 + 16*H + 12*H^2)*g[z, zb, 0, 0, 3/2]))), 
  -4*(1 + 2*H)*z^(3 + 2*H)*zb^(2*H)*
   (64*H*(1 + 3*H + 2*H^2)^2*(-9 + 28*H^2 + 16*H^3)*
     g[1 - z, 1 - zb, 3/2, 3/2, 0] - 32*(1 + H)^3*(81 + 378*H + 216*H^2 - 
      636*H^3 - 88*H^4 + 224*H^5)*g[1 - z, 1 - zb, 3/2, 3/2, 1] + 
    9*H*(5 + 2*H)^2*(-3 - 4*H + 12*H^2 + 16*H^3)*g[1 - z, 1 - zb, 3/2, 3/2, 
      2])}, {-12*H^2*(1 + H)^2*(2 + H)*
   (4*(3 + 8*H + 4*H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 0] + 
    (6 + 5*H + H^2)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*(4*(3 + 8*H + 4*H^2)*g[z, zb, 2, 0, 0] + 
      (6 + 5*H + H^2)*g[z, zb, 2, 0, 2])), -48*H^2*(3 + 2*H)*
   (2 + 3*H + H^2)^2*(z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 1] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 2, 0, 1]), 
  24*H^2*(3 + 2*H)*(2 + 3*H + H^2)^2*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 1] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 2, 0, 1]), 
  -12*(2 + H)^2*(3 + 7*H + 2*H^2)*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 2] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 2, 0, 2]), 
  (3*H^2*(6 + 25*H + 35*H^2 + 20*H^3 + 4*H^4)*
    (8*(1 + H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 1/2] + 
     (5 + 2*H)*z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 3/2] - 
     (1 - z)^(2*H)*(1 - zb)^(2*H)*(8*(1 + H)*g[z, zb, 2, 0, 1/2] + 
       (5 + 2*H)*g[z, zb, 2, 0, 3/2])))/2, 16*H^2*(1 + H)^4*(3 + 2*H)*
   (z^(2 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 0, 1] - 
    (1 - z)^(2*H)*(1 - zb)^(2*H)*g[z, zb, 2, 0, 1])}, 
 {32*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (2*(2 + 5*H + 2*H^2)*g[z, zb, 1, 0, 0] + H*(1 + H)*g[z, zb, 1, 0, 1])), 
  -16*(1 + 2*H)*(4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 12*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 68*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 142*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 122*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 36*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 12*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 36*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 33*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 9*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2]), H*(1 + 2*H)*(3 + 2*H)^2*
   (8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1/2] - 
    (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 3/2] + 16*(1 + H)^2*(1 + 2*H)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), -2*H*(3 + 8*H + 4*H^2)*
   (8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 3/2] + (1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, 1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, 1, 0, 3/2])), 
  4*H*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {32*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (2*(2 + 5*H + 2*H^2)*g[z, zb, 1, 0, 0] + H*(1 + H)*g[z, zb, 1, 0, 1])), 
  -16*(1 + 2*H)*(4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 12*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 68*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 142*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 122*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 36*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 12*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 36*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 33*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 9*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2]), H*(1 + 2*H)*(3 + 2*H)^2*
   (8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1/2] - 
    (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 3/2] + 16*(1 + H)^2*(1 + 2*H)*(1 - z)^(1 + 2*H)*
     (1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]), 2*H*(3 + 8*H + 4*H^2)*
   (8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 3/2] + (1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, 1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, 1, 0, 3/2])), 
  4*H*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {16*H^2*(1 + H)^2*(2*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1] + (2 + H)^2*(3 + H)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 2*(3 + 2*H)*(1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*
     (2*(2 + 5*H + 2*H^2)*g[z, zb, 1, 0, 0] + H*(1 + H)*g[z, zb, 1, 0, 1])), 
  -8*(1 + 2*H)*(4*H*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 0] + 2*H*(6 + 13*H + 9*H^2 + 2*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1] - 12*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 16*H*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 7*H^2*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - H^3*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 2] - 12*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 68*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 142*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 122*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 36*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 12*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 68*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 142*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 122*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] + 36*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 1] - 12*H*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 36*H^2*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 33*H^3*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] - 9*H^4*(1 - z)^(2*H)*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 12*H*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 36*H^2*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 33*H^3*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2] + 9*H^4*(1 - z)^(2*H)*z*(1 - zb)^(2*H)*
     g[z, zb, 1, 0, 2]), (H*(1 + 2*H)*(3 + 2*H)^2*
    (-8*(1 + 3*H + 2*H^2)*z^(3 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 1/2] + 
     (-15 + 14*H + 28*H^2 + 8*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 2, 1, 3/2] - 16*(1 + H)^2*(1 + 2*H)*(1 - z)^(1 + 2*H)*
      (1 - zb)^(2*H)*g[z, zb, 1, 0, 1/2]))/2, 
  -(H*(3 + 8*H + 4*H^2)*(8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
      g[1 - z, 1 - zb, 2, 1, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
      zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 3/2] + (1 + 3*H + 2*H^2)*
      (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, 1, 0, 1/2] - 
       (5 + 6*H)*g[z, zb, 1, 0, 3/2]))), H*(3 + 8*H + 4*H^2)*
   (8*(2 + 7*H + 7*H^2 + 2*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] - (-30 - 17*H + 8*H^2 + 4*H^3)*z^(3 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 1, 3/2] + (1 + 3*H + 2*H^2)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*(24*(1 + H)*g[z, zb, 1, 0, 1/2] - 
      (5 + 6*H)*g[z, zb, 1, 0, 3/2])), 
  2*H*(1 + 2*H)*(8*(3 + 11*H + 12*H^2 + 4*H^3)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 1/2] + 3*(15 + 16*H + 4*H^2)*z^(3 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 1, 3/2] - 6*(5 + 21*H + 28*H^2 + 12*H^3)*
     (1 - z)^(1 + 2*H)*(1 - zb)^(2*H)*g[z, zb, 1, 0, 3/2])}, 
 {-12*H^4*(1 + H)^4*(2 + H)^2*(3 + H)*((6 + 5*H + H^2)*z^(4 + 2*H)*zb^(2*H)*
     g[1 - z, 1 - zb, 2, 2, 2] - 4*(3 + 8*H + 4*H^2)*(1 - z)^(2*(1 + H))*
     (1 - zb)^(2*H)*g[z, zb, 0, 0, 0]), -3*H^2*(1 + H)^2*(2 + 5*H + 2*H^2)*
   (2*(6 + 5*H + H^2)^2*z^(4 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 2] - 
    (1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*
     (4*(18 + 63*H + 67*H^2 + 28*H^3 + 4*H^4)*g[z, zb, 0, 0, 0] + 
      3*H*(1 + H)^2*(4 + 3*H)*g[z, zb, 0, 0, 2])), 
  12*H^3*(1 + H)^3*(2 + H)^2*(3 + 8*H + 4*H^2)*
   ((2 + H)*z^(4 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 1] - 
    3*(2 + 3*H)*(1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  -6*H^3*(1 + H)^3*(2 + H)^2*(3 + 8*H + 4*H^2)*
   ((2 + H)*z^(4 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 1] - 
    3*(2 + 3*H)*(1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1]), 
  -3*(2 + H)*(1 + 2*H)^2*(4*H^2*(1 + H)^2*(3 + 8*H + 4*H^2)*z^(4 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 0] + (6 + 5*H + H^2)^2*z^(4 + 2*H)*
     zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 2] - 9*H*(1 + H)^2*
     (4 + 15*H + 21*H^2 + 9*H^3)*(1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*
     g[z, zb, 0, 0, 2]), 4*H^2*(1 + H)^6*(3 + 8*H + 4*H^2)*
   ((2 + H)*z^(4 + 2*H)*zb^(2*H)*g[1 - z, 1 - zb, 2, 2, 1] - 
    3*(2 + 3*H)*(1 - z)^(2*(1 + H))*(1 - zb)^(2*H)*g[z, zb, 0, 0, 1])}}


==> ThreePointFunctionRk0.m <==
(* ::Package:: *)

ThPtRk0={f[1, 1, 1] -> f[1, 1, 1], f[1, 1, 6] -> f[1, 1, 6], 
 f[1, 1, 7] -> f[1, 1, 7], f[1, 1, 8] -> f[1, 1, 8], 
 f[1, 1, 16] -> f[1, 1, 16], f[1, 2, 3] -> f[1, 1, 6], 
 f[1, 2, 5] -> -f[1, 1, 8]/2 + f[1, 1, 1]*(h[1] - h[2] - h[3]), 
 f[1, 2, 13] -> (-2*f[1, 1, 6]*h[3]*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[1, 2, 15] -> f[1, 1, 16] + (f[1, 1, 8]*(-1 + h[1] - h[2] - h[3])*h[3])/
    (1 + 2*h[3]), f[1, 4, 3] -> -f[1, 1, 8]/2 + 
   f[1, 1, 1]*(-h[1] + h[2] + h[3]), f[1, 4, 5] -> f[1, 1, 7], 
 f[1, 4, 13] -> f[1, 1, 16] + (f[1, 1, 8]*h[3]*(1 - h[1] + h[2] + h[3]))/
    (1 + 2*h[3]), f[1, 4, 15] -> (2*f[1, 1, 7]*h[3]*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[3]), f[1, 6, 1] -> f[1, 1, 6], 
 f[1, 6, 7] -> f[1, 1, 16] + f[1, 1, 8]*(-1 + h[1] - h[2] - h[3]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
      h[3]^2 - h[1]*(1 + 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[1, 6, 8] -> 2*f[1, 1, 6]*(-1 + h[1] - h[2] - h[3]), 
 f[1, 6, 16] -> (-2*f[1, 1, 6]*(-2 + h[1] - h[2] - h[3])*
    (-1 + h[1] - h[2] - h[3])*h[3])/(1 + 2*h[3]), f[1, 7, 1] -> f[1, 1, 7], 
 f[1, 7, 6] -> f[1, 1, 16] - f[1, 1, 8]*(-1 + h[1] - h[2] - h[3]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
      h[3]^2 - h[1]*(1 + 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[1, 7, 8] -> -2*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3]), 
 f[1, 7, 16] -> (-2*f[1, 1, 7]*(-2 + h[1] - h[2] - h[3])*
    (-1 + h[1] - h[2] - h[3])*h[3])/(1 + 2*h[3]), f[1, 8, 1] -> f[1, 1, 8], 
 f[1, 8, 6] -> -2*f[1, 1, 6]*(-1 + h[1] - h[2] - h[3]), 
 f[1, 8, 7] -> 2*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3]), 
 f[1, 8, 8] -> -2*f[1, 1, 16] + (4*f[1, 1, 1]*(1 + h[3])*
     (h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2 - 
      h[1]*(1 + 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[1, 8, 16] -> (-2*f[1, 1, 8]*(-2 + h[1] - h[2] - h[3])*
    (-1 + h[1] - h[2] - h[3])*h[3])/(1 + 2*h[3]), 
 f[1, 9, 11] -> -f[1, 1, 16] - 
   (2*f[1, 1, 1]*h[3]*(h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2 - 
      h[1]*(1 + 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[1, 12, 3] -> (2*f[1, 1, 6]*h[2]*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[1, 12, 5] -> f[1, 1, 16] - ((1 - h[1] + h[2] + h[3])*
     (-2*f[1, 1, 1]*(h[1] - h[2] - h[3])*(h[2] - h[3]) + 
      f[1, 1, 8]*h[2]*(1 + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 12, 13] -> (-4*f[1, 1, 6]*h[2]*h[3]*(1 - h[1] + h[2] + h[3])*
    (2 - h[1] + h[2] + h[3]))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 12, 15] -> (2*(-2 + h[1] - h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[2] + h[3])*(1 + 2*h[3]) + (-1 + h[1] - h[2] - h[3])*
      h[3]*(-2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*(-h[1] + h[2] + h[3]) - 
       f[1, 1, 8]*h[2]*(1 + 2*h[3]))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[1, 14, 3] -> f[1, 1, 16] + ((1 - h[1] + h[2] + h[3])*
     (2*f[1, 1, 1]*(h[1] - h[2] - h[3])*(h[2] - h[3]) + 
      f[1, 1, 8]*h[2]*(1 + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 14, 5] -> (-2*f[1, 1, 7]*h[2]*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[1, 14, 13] -> (-2*(-2 + h[1] - h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[2] + h[3])*(1 + 2*h[3]) + (-1 + h[1] - h[2] - h[3])*
      h[3]*(-2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*(-h[1] + h[2] + h[3]) + 
       f[1, 1, 8]*h[2]*(1 + 2*h[3]))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[1, 14, 15] -> (-4*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3])*
    (2 - h[1] + h[2] + h[3]))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 16, 1] -> f[1, 1, 16] - (2*f[1, 1, 1]*(h[2] - h[3])*
     (h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2 - 
      h[1]*(1 + 2*h[2] + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 16, 6] -> (-2*f[1, 1, 6]*h[2]*(1 - h[1] + h[2] + h[3])*
    (2 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[1, 16, 7] -> (-2*f[1, 1, 7]*h[2]*(1 - h[1] + h[2] + h[3])*
    (2 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[1, 16, 8] -> (-2*f[1, 1, 8]*h[2]*(1 - h[1] + h[2] + h[3])*
    (2 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[1, 16, 16] -> (2*(6 + h[1]^2 + h[2]^2 + 5*h[3] + h[3]^2 + 
     h[2]*(5 + 2*h[3]) - h[1]*(5 + 2*h[2] + 2*h[3]))*
    (f[1, 1, 16]*(1 + h[2] + h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + 2*h[2])*
      h[3]*(1 + h[3])*(h[1]^2 + h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2 - 
       h[1]*(1 + 2*h[2] + 2*h[3]))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[2, 1, 3] -> f[1, 1, 6], f[2, 1, 5] -> -f[1, 1, 8]/2 + 
   f[1, 1, 1]*(h[1] - h[2] + h[3]), f[2, 1, 13] -> 
  (2*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 1, 15] -> f[1, 1, 16] + (f[1, 1, 8]*h[3]*(1 + h[1] - h[2] + h[3]))/
    (1 + 2*h[3]), f[2, 2, 11] -> 2*f[1, 1, 6]*h[3], f[2, 3, 1] -> f[1, 1, 6], 
 f[2, 3, 7] -> f[1, 1, 16] + f[1, 1, 8]*(h[1] - h[2]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))/
    (1 + 2*h[3]), f[2, 3, 8] -> 2*f[1, 1, 6]*(h[1] - h[2]), 
 f[2, 3, 16] -> (2*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 4, 11] -> -f[1, 1, 16] + 
   h[3]*(-f[1, 1, 8] - (2*f[1, 1, 1]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
        h[3]^2))/(1 + 2*h[3])), f[2, 5, 1] -> 
  -f[1, 1, 8]/2 - f[1, 1, 1]*(h[1] + h[2] - h[3]), 
 f[2, 5, 6] -> -2*f[1, 1, 6]*h[2], f[2, 5, 7] -> -2*f[1, 1, 7]*h[1], 
 f[2, 5, 8] -> f[1, 1, 16] - f[1, 1, 8]*(h[1] + h[2]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))/
    (1 + 2*h[3]), f[2, 5, 16] -> -(f[1, 1, 16]*(1 + h[1] + h[2] + h[3])) + 
   (f[1, 1, 8]*h[3]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - (1 + h[3])^2))/
    (1 + 2*h[3]), f[2, 6, 5] -> 2*f[1, 1, 6]*h[3], 
 f[2, 6, 15] -> (-4*f[1, 1, 6]*h[3]*(1 + h[3])*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[3]), f[2, 7, 3] -> f[1, 1, 16] - f[1, 1, 8]*(h[1] - h[3]) - 
   (2*f[1, 1, 1]*(-(h[2]^2*h[3]) + h[3]^3 + h[1]^2*(1 + h[3]) - 
      h[1]*(h[2] + h[3] + 2*h[3]^2)))/(1 + 2*h[3]), 
 f[2, 7, 5] -> 2*f[1, 1, 7]*h[1], f[2, 7, 13] -> 
  (2*f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[1])*h[3] + h[3]^2 + 
      h[2]*(1 + h[3])) - 2*(-1 + h[1] - h[2] - h[3])*h[3]*
     (f[1, 1, 8]*(1 + h[1] + h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/(1 + 2*h[3])^2, 
 f[2, 7, 15] -> (-4*f[1, 1, 7]*h[1]*(-1 + h[1] - h[2] - h[3])*h[3])/
   (1 + 2*h[3]), f[2, 8, 3] -> -2*f[1, 1, 6]*(h[1] - h[3]), 
 f[2, 8, 5] -> f[1, 1, 16] + f[1, 1, 8]*(h[1] + h[3]) - 
   (2*f[1, 1, 1]*(-(h[2]^2*h[3]) + h[3]^3 + h[1]^2*(1 + h[3]) - 
      h[1]*(h[2] + h[3] + 2*h[3]^2)))/(1 + 2*h[3]), 
 f[2, 8, 13] -> (4*f[1, 1, 6]*h[3]*(1 + h[1] + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 8, 15] -> (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[1])*h[3] + h[3]^2 + 
      h[2]*(1 + h[3])) + 2*(-1 + h[1] - h[2] - h[3])*h[3]*
     (-(f[1, 1, 8]*(-1 + h[1] - h[3])*(1 + 2*h[3])) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/
   (1 + 2*h[3])^2, f[2, 10, 3] -> f[1, 1, 6]*h[2], 
 f[2, 10, 5] -> (f[1, 1, 16]*(1 + 2*h[3]) - f[1, 1, 8]*h[2]*(1 + 2*h[3]) + 
    2*f[1, 1, 1]*(h[1]^2*h[3] + (1 + h[3])*(-h[2]^2 + h[3]^2) + 
      h[1]*(h[2] - h[3]*(1 + 2*h[3]))))/(2 + 4*h[3]), 
 f[2, 10, 13] -> (-2*f[1, 1, 6]*h[2]*h[3]*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[3]), f[2, 10, 15] -> 
  (f[1, 1, 16]*(1 + 2*h[3])*(h[1]*(1 + h[3]) + h[3]*(1 + h[2] + h[3])) + 
    (-1 + h[1] - h[2] - h[3])*h[3]*(f[1, 1, 8]*h[2]*(1 + 2*h[3]) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/
   (1 + 2*h[3])^2, f[2, 12, 11] -> 
  (4*f[1, 1, 6]*h[2]*h[3]*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[2, 13, 1] -> (-2*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[2, 13, 7] -> (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[2]^2 + h[3] + 
      h[2]*(2 + h[1] + h[3])) + 2*(1 - h[1] + h[2] + h[3])*
     (f[1, 1, 8]*h[2]*(1 + h[1] + h[2])*(1 + 2*h[3]) - 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2*h[2] + 
        h[1]*(h[2] - h[3] - 2*h[2]*h[3]) - (1 + h[2])*(h[2]^2 - h[3]^2))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[2, 13, 8] -> 
  (4*f[1, 1, 6]*h[2]*(1 + h[1] + h[2])*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[2]), f[2, 13, 16] -> 
  (4*f[1, 1, 6]*h[2]*h[3]*(2 - h[1] + h[2] + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[2, 14, 11] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]*(1 + h[2]) + h[2]*(1 + h[2] + h[3])) + 
     (-1 + h[1] - h[2] - h[3])*h[3]*(-(f[1, 1, 8]*h[2]*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(-h[2]^3 + h[1]^2*(1 + h[2]) + h[2]*h[3]^2 - 
         h[1]*(h[2] + h[3] + 2*h[2]*h[3])))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 15, 1] -> f[1, 1, 16] - (f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3]))/
    (1 + 2*h[2]) - (2*f[1, 1, 1]*(h[2] - h[3])*(h[1]^2 + h[2] + h[2]^2 + 
      h[3] + 2*h[2]*h[3] + h[3]^2 - h[1]*(1 + 2*h[2] + 2*h[3])))/
    ((1 + 2*h[2])*(1 + 2*h[3])), f[2, 15, 6] -> 
  (-4*f[1, 1, 6]*h[2]*(1 + h[2])*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[2, 15, 7] -> (-4*f[1, 1, 7]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3]))/
   (1 + 2*h[2]), f[2, 15, 8] -> 
  (2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[2]^2 + h[3] + h[2]*(2 + h[1] + h[3])) - 
    2*(1 - h[1] + h[2] + h[3])*(-(f[1, 1, 8]*(-1 + h[1] - h[2])*h[2]*
        (1 + 2*h[3])) - 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2*h[2] + 
        h[1]*(h[2] - h[3] - 2*h[2]*h[3]) - (1 + h[2])*(h[2]^2 - h[3]^2))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[2, 15, 16] -> 
  (2*(-2 + h[1] - h[2] - h[3])*(f[1, 1, 16]*(h[1] - h[2] + h[3])*
      (1 + h[2] + h[3])*(1 + 2*h[3]) + (-1 + h[1] - h[2] - h[3])*h[3]*
      (f[1, 1, 8]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
         h[3]^2))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[2, 16, 3] -> (2*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[2, 16, 5] -> f[1, 1, 16]*(1 + h[1] + h[2] + h[3]) - 
   ((1 - h[1] + h[2] + h[3])*(f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3])*
       (1 + 2*h[3]) + 2*f[1, 1, 1]*(h[2] - h[3])*(-h[1] - h[1]^2 + h[2] + 
        h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2)))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 16, 13] -> (-4*f[1, 1, 6]*h[2]*h[3]*(2 - h[1] + h[2] + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[2, 16, 15] -> 
  (2*(-2 + h[1] - h[2] - h[3])*(f[1, 1, 16]*(h[1] + h[2] - h[3])*
      (1 + h[2] + h[3])*(1 + 2*h[3]) + (-1 + h[1] - h[2] - h[3])*h[3]*
      (-(f[1, 1, 8]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*(h[1]^2 - h[2]^2 - 2*h[1]*h[3] + 
         h[3]^2))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[4, 1, 3] -> -f[1, 1, 8]/2 - f[1, 1, 1]*(h[1] - h[2] + h[3]), 
 f[4, 1, 5] -> f[1, 1, 7], f[4, 1, 13] -> 
  f[1, 1, 16] - (f[1, 1, 8]*h[3]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 1, 15] -> (-2*f[1, 1, 7]*h[3]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 2, 11] -> f[1, 1, 16] + 
   h[3]*(-f[1, 1, 8] + (2*f[1, 1, 1]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
        h[3]^2))/(1 + 2*h[3])), f[4, 3, 1] -> 
  -f[1, 1, 8]/2 + f[1, 1, 1]*(h[1] + h[2] - h[3]), 
 f[4, 3, 6] -> 2*f[1, 1, 6]*h[1], f[4, 3, 7] -> 2*f[1, 1, 7]*h[2], 
 f[4, 3, 8] -> f[1, 1, 16] + f[1, 1, 8]*(h[1] + h[2]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))/
    (1 + 2*h[3]), f[4, 3, 16] -> f[1, 1, 16]*(1 + h[1] + h[2] + h[3]) + 
   (f[1, 1, 8]*h[3]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - (1 + h[3])^2))/
    (1 + 2*h[3]), f[4, 4, 11] -> 2*f[1, 1, 7]*h[3], f[4, 5, 1] -> f[1, 1, 7], 
 f[4, 5, 6] -> f[1, 1, 16] - f[1, 1, 8]*(h[1] - h[2]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))/
    (1 + 2*h[3]), f[4, 5, 8] -> -2*f[1, 1, 7]*(h[1] - h[2]), 
 f[4, 5, 16] -> (-2*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), f[4, 6, 3] -> -2*f[1, 1, 6]*h[1], 
 f[4, 6, 5] -> f[1, 1, 16] + f[1, 1, 8]*(h[1] - h[3]) - 
   (2*f[1, 1, 1]*(-(h[2]^2*h[3]) + h[3]^3 + h[1]^2*(1 + h[3]) - 
      h[1]*(h[2] + h[3] + 2*h[3]^2)))/(1 + 2*h[3]), 
 f[4, 6, 13] -> (-4*f[1, 1, 6]*h[1]*(-1 + h[1] - h[2] - h[3])*h[3])/
   (1 + 2*h[3]), f[4, 6, 15] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[1])*h[3] + h[3]^2 + 
      h[2]*(1 + h[3])) - 2*(-1 + h[1] - h[2] - h[3])*h[3]*
     (f[1, 1, 8]*(1 + h[1] + h[3])*(1 + 2*h[3]) - 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/(1 + 2*h[3])^2, 
 f[4, 7, 3] -> -2*f[1, 1, 7]*h[3], f[4, 7, 13] -> 
  (4*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3])*h[3]*(1 + h[3]))/(1 + 2*h[3]), 
 f[4, 8, 3] -> f[1, 1, 16] - f[1, 1, 8]*(h[1] + h[3]) - 
   (2*f[1, 1, 1]*(-(h[2]^2*h[3]) + h[3]^3 + h[1]^2*(1 + h[3]) - 
      h[1]*(h[2] + h[3] + 2*h[3]^2)))/(1 + 2*h[3]), 
 f[4, 8, 5] -> 2*f[1, 1, 7]*(h[1] - h[3]), 
 f[4, 8, 13] -> (2*f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[1])*h[3] + h[3]^2 + 
      h[2]*(1 + h[3])) - 2*(-1 + h[1] - h[2] - h[3])*h[3]*
     (f[1, 1, 8]*(-1 + h[1] - h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/(1 + 2*h[3])^2, 
 f[4, 8, 15] -> (-4*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3])*h[3]*
    (1 + h[1] + h[3]))/(1 + 2*h[3]), 
 f[4, 10, 3] -> -((f[1, 1, 16]*(1 + 2*h[3]) + f[1, 1, 8]*h[2]*(1 + 2*h[3]) + 
     2*f[1, 1, 1]*(h[1]^2*h[3] + (1 + h[3])*(-h[2]^2 + h[3]^2) + 
       h[1]*(h[2] - h[3]*(1 + 2*h[3]))))/(2 + 4*h[3])), 
 f[4, 10, 5] -> f[1, 1, 7]*h[2], f[4, 10, 13] -> 
  (f[1, 1, 16]*(1 + 2*h[3])*(h[1]*(1 + h[3]) + h[3]*(1 + h[2] + h[3])) + 
    (-1 + h[1] - h[2] - h[3])*h[3]*(-(f[1, 1, 8]*h[2]*(1 + 2*h[3])) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/
   (1 + 2*h[3])^2, f[4, 10, 15] -> 
  (2*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 12, 11] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]*(1 + h[2]) + h[2]*(1 + h[2] + h[3])) + 
     (-1 + h[1] - h[2] - h[3])*h[3]*(f[1, 1, 8]*h[2]*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*(-h[2]^3 + h[1]^2*(1 + h[2]) + h[2]*h[3]^2 - 
         h[1]*(h[2] + h[3] + 2*h[2]*h[3])))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 13, 1] -> f[1, 1, 16] + (f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3]))/
    (1 + 2*h[2]) - (2*f[1, 1, 1]*(h[2] - h[3])*(h[1]^2 + h[2] + h[2]^2 + 
      h[3] + 2*h[2]*h[3] + h[3]^2 - h[1]*(1 + 2*h[2] + 2*h[3])))/
    ((1 + 2*h[2])*(1 + 2*h[3])), f[4, 13, 6] -> 
  (-4*f[1, 1, 6]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3]))/(1 + 2*h[2]), 
 f[4, 13, 7] -> (-4*f[1, 1, 7]*h[2]*(1 + h[2])*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[2]), f[4, 13, 8] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[2]^2 + h[3] + h[2]*(2 + h[1] + h[3])) - 
    2*(1 - h[1] + h[2] + h[3])*(-(f[1, 1, 8]*(-1 + h[1] - h[2])*h[2]*
        (1 + 2*h[3])) + 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2*h[2] + 
        h[1]*(h[2] - h[3] - 2*h[2]*h[3]) - (1 + h[2])*(h[2]^2 - h[3]^2))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[4, 13, 16] -> 
  (2*(-2 + h[1] - h[2] - h[3])*(f[1, 1, 16]*(h[1] - h[2] + h[3])*
      (1 + h[2] + h[3])*(1 + 2*h[3]) + (-1 + h[1] - h[2] - h[3])*h[3]*
      (-(f[1, 1, 8]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
         h[3]^2))))/((1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[4, 14, 11] -> (-4*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[2]), f[4, 15, 1] -> (2*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[4, 15, 6] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(1 + h[2]^2 + h[3] + h[2]*(2 + h[1] + h[3])) + 
     (1 - h[1] + h[2] + h[3])*(f[1, 1, 8]*h[2]*(1 + h[1] + h[2])*
        (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2*h[2] + 
         h[1]*(h[2] - h[3] - 2*h[2]*h[3]) - (1 + h[2])*(h[2]^2 - h[3]^2)))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[4, 15, 8] -> 
  (4*f[1, 1, 7]*h[2]*(1 + h[1] + h[2])*(1 - h[1] + h[2] + h[3]))/
   (1 + 2*h[2]), f[4, 15, 16] -> 
  (-4*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3])*(2 - h[1] + h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 16, 3] -> -(f[1, 1, 16]*(1 + h[1] + h[2] + h[3])) - 
   ((1 - h[1] + h[2] + h[3])*(f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3])*
       (1 + 2*h[3]) - 2*f[1, 1, 1]*(h[2] - h[3])*(-h[1] - h[1]^2 + h[2] + 
        h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2)))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 16, 5] -> (2*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[4, 16, 13] -> (2*(-2 + h[1] - h[2] - h[3])*
    (f[1, 1, 16]*(h[1] + h[2] - h[3])*(1 + h[2] + h[3])*(1 + 2*h[3]) + 
     (-1 + h[1] - h[2] - h[3])*h[3]*(f[1, 1, 8]*h[2]*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + 2*h[2])*(1 + h[3])*
        (h[1]^2 - h[2]^2 - 2*h[1]*h[3] + h[3]^2))))/
   ((1 + 2*h[2])*(1 + 2*h[3])^2), f[4, 16, 15] -> 
  (4*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3])*(2 - h[1] + h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 1, 1] -> f[1, 1, 6], f[6, 1, 7] -> 
  f[1, 1, 16] + f[1, 1, 8]*(1 + h[1] - h[2] + h[3]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
      h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[6, 1, 8] -> 2*f[1, 1, 6]*(1 + h[1] - h[2] + h[3]), 
 f[6, 1, 16] -> (-2*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), f[6, 2, 5] -> -2*f[1, 1, 6]*h[3], 
 f[6, 2, 15] -> (-4*f[1, 1, 6]*h[3]*(1 + h[3])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[3]), f[6, 4, 3] -> 2*f[1, 1, 6]*h[2], 
 f[6, 4, 5] -> f[1, 1, 16] - f[1, 1, 8]*(h[2] - h[3]) + 
   (2*f[1, 1, 1]*(h[1]*h[2] + h[1]^2*h[3] - h[3]^3 - h[2]^2*(1 + h[3]) + 
      h[2]*h[3]*(1 + 2*h[3])))/(1 + 2*h[3]), 
 f[6, 4, 13] -> (-4*f[1, 1, 6]*h[2]*(-1 - h[1] + h[2] - h[3])*h[3])/
   (1 + 2*h[3]), f[6, 4, 15] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[2])*h[3] + h[3]^2 + 
       h[1]*(1 + h[3])) + h[3]*(1 + h[1] - h[2] + h[3])*
      (f[1, 1, 8]*(1 + h[2] + h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
        (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))))/(1 + 2*h[3])^2, 
 f[6, 6, 7] -> -4*f[1, 1, 6]*h[3]*(1 + h[3]), 
 f[6, 7, 1] -> f[1, 1, 16] - f[1, 1, 8]*(1 + h[1] + h[2] - h[3]) - 
   (2*f[1, 1, 1]*(h[1]^2*(1 + h[3]) + h[2]^2*(1 + h[3]) + 
      h[2]*(1 + h[3] - 2*h[3]^2) + h[1]*(1 + h[3] + 2*h[2]*h[3] - 2*h[3]^2) + 
      h[3]*(-1 - 2*h[3] + h[3]^2)))/(1 + 2*h[3]), 
 f[6, 7, 6] -> -4*f[1, 1, 6]*h[2]*(1 + h[2]), 
 f[6, 7, 7] -> -4*f[1, 1, 7]*h[1]*(1 + h[1]), 
 f[6, 7, 8] -> 2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(h[1] + h[1]^2 + h[2] + h[2]^2 - h[3]*(1 + h[3])) - 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[6, 7, 16] -> (2*h[3]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - (1 + h[3])^2)*
     (f[1, 1, 8]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)) - 
    2*f[1, 1, 16]*(1 + 2*h[3])*(2 + 6*h[3] + h[1]^2*h[3] + h[2]^2*h[3] + 
      5*h[3]^2 + h[3]^3 + h[2]*(2 + 5*h[3] + 2*h[3]^2) + 
      h[1]*(2 + 5*h[3] + 2*h[3]^2 + 2*h[2]*(1 + h[3]))))/(1 + 2*h[3])^2, 
 f[6, 8, 1] -> -2*f[1, 1, 6]*(1 + h[1] + h[2] - h[3]), 
 f[6, 8, 7] -> -2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(h[1] + h[1]^2 - h[2] - h[2]^2 + h[3] + h[3]^2) + 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[6, 8, 8] -> -4*f[1, 1, 6]*(h[1] + h[1]^2 - h[2] - h[2]^2 - 
    h[3]*(1 + h[3])), f[6, 8, 16] -> 
  (-4*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3])*(2 - h[1] - h[1]^2 + h[2]^2 + 
     3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/(1 + 2*h[3]), 
 f[6, 9, 11] -> -4*f[1, 1, 6]*h[2]*h[3], 
 f[6, 12, 5] -> (4*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*h[3])/
   (1 + 2*h[2]), f[6, 12, 15] -> (-8*f[1, 1, 6]*h[2]*h[3]*(1 + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[6, 14, 3] -> 
  (-4*f[1, 1, 6]*h[2]*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[6, 14, 5] -> (2*f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3])*(1 + h[2] + h[3])*
     (1 + 2*h[3]) - 2*f[1, 1, 16]*(1 + 2*h[3])*
     (1 + h[2]^2 + h[1]*(1 + h[2]) + h[2]*(2 + h[3])) - 
    4*f[1, 1, 1]*(h[1]^3*(1 + h[2])*h[3] - h[2]^4*(1 + h[3]) + 
      h[3]^2*(1 + h[3]) + h[2]^2*(-1 + h[3])*(1 + h[3])^2 + 
      h[2]*h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]^3*(-2 - 2*h[3] + h[3]^2) + 
      h[1]^2*(-2*h[3]^2 + h[2]^2*(1 + h[3]) + h[2]*(1 - 3*h[3]^2)) - 
      h[1]*(h[3] + h[2]^3*h[3] + h[3]^2 - h[3]^3 + 
        h[2]^2*(-1 + h[3] + 2*h[3]^2) + h[2]*(-1 + 2*h[3] + 2*h[3]^2 - 
          3*h[3]^3))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 14, 13] -> (8*f[1, 1, 6]*h[2]*(1 + h[2])*h[3]*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[6, 14, 15] -> 
  (-4*(f[1, 1, 16]*(1 + 2*h[3])*(h[2]^3*h[3] + h[1]^2*(1 + h[2])*(1 + h[3]) + 
       h[3]*(1 + h[3]) + h[2]^2*(1 + 5*h[3] + 2*h[3]^2) + 
       h[2]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3) + 
       h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(2 + 5*h[3] + 2*h[3]^2))) + (-1 + h[1] - h[2] - h[3])*h[3]*
      (f[1, 1, 8]*h[2]*(h[2] - h[3])*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*(1 + h[3])*(h[2]^4 + h[1]^3*(1 + h[2]) - 
         h[2]^3*(-1 + h[3]) - h[3]^2 + h[2]*(-1 + h[3])*h[3]^2 - 
         h[2]^2*(-1 + h[3]^2) - h[1]^2*(-1 + h[2]^2 + h[2]*(1 + h[3])) - 
         h[1]*(h[2]^3 + h[2]^2*(1 - 2*h[3]) + h[3]^2 + h[2]*(2 + h[3]^2))))))/
   ((1 + 2*h[2])*(1 + 2*h[3])^2), f[6, 16, 1] -> 
  (-2*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[6, 16, 7] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2] + h[2]^3 + 2*(1 + h[3]) + 
      h[2]^2*(5 + 2*h[3]) + h[2]*(6 + 5*h[3] + h[3]^2) + 
      h[1]*(2*h[2]^2 + 2*(1 + h[3]) + h[2]*(5 + 2*h[3]))) + 
    2*(1 - h[1] + h[2] + h[3])*(f[1, 1, 8]*h[2]*(1 + 2*h[3])*
       (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
      2*f[1, 1, 1]*(1 + h[3])*(-(h[1]^3*h[2]) + h[2]^4 - 
        h[1]^2*(h[2]^2 - 3*h[2]*(-1 + h[3]) - 2*h[3]) - h[2]^3*(-3 + h[3]) - 
        2*h[3]^2 + h[2]*(-3 + h[3])*h[3]^2 - h[2]^2*(-2 + h[3]^2) + 
        h[1]*(h[2]^3 + 2*h[2]^2*h[3] - 2*(-1 + h[3])*h[3] + 
          h[2]*(-2 + 4*h[3] - 3*h[3]^2)))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 16, 8] -> (4*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (1 + 2*h[2]), f[6, 16, 16] -> 
  (4*f[1, 1, 6]*h[2]*h[3]*(2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + 
     h[2]*(3 + 2*h[3]))*(6 - h[1] - h[1]^2 + h[2]^2 + 5*h[3] + h[3]^2 + 
     h[2]*(5 + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 1, 1] -> f[1, 1, 7], f[7, 1, 6] -> 
  f[1, 1, 16] - f[1, 1, 8]*(1 + h[1] - h[2] + h[3]) - 
   (2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
      h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[7, 1, 8] -> -2*f[1, 1, 7]*(1 + h[1] - h[2] + h[3]), 
 f[7, 1, 16] -> (-2*f[1, 1, 7]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[7, 2, 3] -> f[1, 1, 16] + f[1, 1, 8]*(h[2] - h[3]) + 
   (2*f[1, 1, 1]*(h[1]*h[2] + h[1]^2*h[3] - h[3]^3 - h[2]^2*(1 + h[3]) + 
      h[2]*h[3]*(1 + 2*h[3])))/(1 + 2*h[3]), 
 f[7, 2, 5] -> -2*f[1, 1, 7]*h[2], f[7, 2, 13] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[2])*h[3] + h[3]^2 + 
      h[1]*(1 + h[3])) + 2*h[3]*(1 + h[1] - h[2] + h[3])*
     (f[1, 1, 8]*(1 + h[2] + h[3])*(1 + 2*h[3]) - 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/(1 + 2*h[3])^2, 
 f[7, 2, 15] -> (4*f[1, 1, 7]*h[2]*h[3]*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[3]), f[7, 4, 3] -> 2*f[1, 1, 7]*h[3], 
 f[7, 4, 13] -> (-4*f[1, 1, 7]*h[3]*(1 + h[3])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[3]), f[7, 6, 1] -> f[1, 1, 16] + 
   f[1, 1, 8]*(1 + h[1] + h[2] - h[3]) - 
   (2*f[1, 1, 1]*(h[1]^2*(1 + h[3]) + h[2]^2*(1 + h[3]) + 
      h[2]*(1 + h[3] - 2*h[3]^2) + h[1]*(1 + h[3] + 2*h[2]*h[3] - 2*h[3]^2) + 
      h[3]*(-1 - 2*h[3] + h[3]^2)))/(1 + 2*h[3]), 
 f[7, 6, 6] -> -4*f[1, 1, 6]*h[1]*(1 + h[1]), 
 f[7, 6, 7] -> -4*f[1, 1, 7]*h[2]*(1 + h[2]), 
 f[7, 6, 8] -> -2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(h[1] + h[1]^2 + h[2] + h[2]^2 - h[3]*(1 + h[3])) + 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[7, 6, 16] -> (-2*h[3]*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - (1 + h[3])^2)*
     (f[1, 1, 8]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) - 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)) - 
    2*f[1, 1, 16]*(1 + 2*h[3])*(2 + 6*h[3] + h[1]^2*h[3] + h[2]^2*h[3] + 
      5*h[3]^2 + h[3]^3 + h[2]*(2 + 5*h[3] + 2*h[3]^2) + 
      h[1]*(2 + 5*h[3] + 2*h[3]^2 + 2*h[2]*(1 + h[3]))))/(1 + 2*h[3])^2, 
 f[7, 7, 6] -> -4*f[1, 1, 7]*h[3]*(1 + h[3]), 
 f[7, 8, 1] -> 2*f[1, 1, 7]*(1 + h[1] + h[2] - h[3]), 
 f[7, 8, 6] -> 2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(h[1] + h[1]^2 - h[2] - h[2]^2 + h[3] + h[3]^2) - 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[7, 8, 8] -> -4*f[1, 1, 7]*(h[1] + h[1]^2 - h[2] - h[2]^2 - 
    h[3]*(1 + h[3])), f[7, 8, 16] -> 
  (-4*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3])*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[7, 9, 11] -> -4*f[1, 1, 7]*h[2]*h[3], 
 f[7, 12, 3] -> (2*(f[1, 1, 8]*h[2]*(1 + h[1] + h[2] - h[3])*
      (1 + h[2] + h[3])*(1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*
      (1 + h[2]^2 + h[1]*(1 + h[2]) + h[2]*(2 + h[3])) + 
     2*f[1, 1, 1]*(h[1]^3*(1 + h[2])*h[3] - h[2]^4*(1 + h[3]) + 
       h[3]^2*(1 + h[3]) + h[2]^2*(-1 + h[3])*(1 + h[3])^2 + 
       h[2]*h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]^3*(-2 - 2*h[3] + h[3]^2) + 
       h[1]^2*(-2*h[3]^2 + h[2]^2*(1 + h[3]) + h[2]*(1 - 3*h[3]^2)) - 
       h[1]*(h[3] + h[2]^3*h[3] + h[3]^2 - h[3]^3 + 
         h[2]^2*(-1 + h[3] + 2*h[3]^2) + h[2]*(-1 + 2*h[3] + 2*h[3]^2 - 
           3*h[3]^3)))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 12, 5] -> (-4*f[1, 1, 7]*h[2]*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[7, 12, 13] -> 
  (-4*(f[1, 1, 16]*(1 + 2*h[3])*(h[2]^3*h[3] + h[1]^2*(1 + h[2])*(1 + h[3]) + 
       h[3]*(1 + h[3]) + h[2]^2*(1 + 5*h[3] + 2*h[3]^2) + 
       h[2]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3) + 
       h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(2 + 5*h[3] + 2*h[3]^2))) + (-1 + h[1] - h[2] - h[3])*h[3]*
      (-(f[1, 1, 8]*h[2]*(h[2] - h[3])*(2 + h[1] + h[2] + h[3])*
         (1 + 2*h[3])) + 2*f[1, 1, 1]*(1 + h[3])*
        (h[2]^4 + h[1]^3*(1 + h[2]) - h[2]^3*(-1 + h[3]) - h[3]^2 + 
         h[2]*(-1 + h[3])*h[3]^2 - h[2]^2*(-1 + h[3]^2) - 
         h[1]^2*(-1 + h[2]^2 + h[2]*(1 + h[3])) - 
         h[1]*(h[2]^3 + h[2]^2*(1 - 2*h[3]) + h[3]^2 + h[2]*(2 + h[3]^2))))))/
   ((1 + 2*h[2])*(1 + 2*h[3])^2), f[7, 12, 15] -> 
  (-8*f[1, 1, 7]*h[2]*(1 + h[2])*h[3]*(1 - h[1] + h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 14, 3] -> (4*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*h[3])/
   (1 + 2*h[2]), f[7, 14, 13] -> (8*f[1, 1, 7]*h[2]*h[3]*(1 + h[3])*
    (1 - h[1] + h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[7, 16, 1] -> 
  (-2*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[7, 16, 6] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2] + h[2]^3 + 2*(1 + h[3]) + 
      h[2]^2*(5 + 2*h[3]) + h[2]*(6 + 5*h[3] + h[3]^2) + 
      h[1]*(2*h[2]^2 + 2*(1 + h[3]) + h[2]*(5 + 2*h[3]))) - 
    2*(1 - h[1] + h[2] + h[3])*(f[1, 1, 8]*h[2]*(1 + 2*h[3])*
       (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[2]^4 + 
        h[1]^2*(h[2]^2 - 3*h[2]*(-1 + h[3]) - 2*h[3]) + h[2]^3*(-3 + h[3]) + 
        2*h[3]^2 - h[2]*(-3 + h[3])*h[3]^2 + h[2]^2*(-2 + h[3]^2) - 
        h[1]*(h[2]^3 + 2*h[2]^2*h[3] - 2*(-1 + h[3])*h[3] + 
          h[2]*(-2 + 4*h[3] - 3*h[3]^2)))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 16, 8] -> (-4*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 - h[1] + h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[7, 16, 16] -> (4*f[1, 1, 7]*h[2]*h[3]*(1 - h[1] + h[2] + h[3])*
    (2 + h[1] + h[2] + h[3])*(6 - h[1] - h[1]^2 + h[2]^2 + 5*h[3] + h[3]^2 + 
     h[2]*(5 + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[8, 1, 1] -> f[1, 1, 8], f[8, 1, 6] -> 
  -2*f[1, 1, 6]*(1 + h[1] - h[2] + h[3]), 
 f[8, 1, 7] -> 2*f[1, 1, 7]*(1 + h[1] - h[2] + h[3]), 
 f[8, 1, 8] -> -2*f[1, 1, 16] + (4*f[1, 1, 1]*(1 + h[3])*
     (h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3]) + 
      h[1]*(1 - 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[8, 1, 16] -> (-2*f[1, 1, 8]*h[3]*(2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 - 
     h[2]*(3 + 2*h[3]) + h[1]*(3 - 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[8, 2, 3] -> 2*f[1, 1, 6]*(h[2] - h[3]), 
 f[8, 2, 5] -> f[1, 1, 16] - f[1, 1, 8]*(h[2] + h[3]) + 
   (2*f[1, 1, 1]*(h[1]*h[2] + h[1]^2*h[3] - h[3]^3 - h[2]^2*(1 + h[3]) + 
      h[2]*h[3]*(1 + 2*h[3])))/(1 + 2*h[3]), 
 f[8, 2, 13] -> (4*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3])*
    (1 + h[2] + h[3]))/(1 + 2*h[3]), 
 f[8, 2, 15] -> (2*(f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[2])*h[3] + h[3]^2 + 
       h[1]*(1 + h[3])) + h[3]*(1 + h[1] - h[2] + h[3])*
      (f[1, 1, 8]*(-1 + h[2] - h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
        (h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))))/(1 + 2*h[3])^2, 
 f[8, 4, 3] -> f[1, 1, 16] + f[1, 1, 8]*(h[2] + h[3]) + 
   (2*f[1, 1, 1]*(h[1]*h[2] + h[1]^2*h[3] - h[3]^3 - h[2]^2*(1 + h[3]) + 
      h[2]*h[3]*(1 + 2*h[3])))/(1 + 2*h[3]), 
 f[8, 4, 5] -> -2*f[1, 1, 7]*(h[2] - h[3]), 
 f[8, 4, 13] -> (-2*(f[1, 1, 16]*(1 + 2*h[3])*(1 + (2 + h[2])*h[3] + h[3]^2 + 
       h[1]*(1 + h[3])) + h[3]*(1 + h[1] - h[2] + h[3])*
      (-(f[1, 1, 8]*(-1 + h[2] - h[3])*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))))/
   (1 + 2*h[3])^2, f[8, 4, 15] -> (4*f[1, 1, 7]*h[3]*(1 + h[1] - h[2] + h[3])*
    (1 + h[2] + h[3]))/(1 + 2*h[3]), 
 f[8, 6, 1] -> 2*f[1, 1, 6]*(1 + h[1] + h[2] - h[3]), 
 f[8, 6, 7] -> 2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(-h[1] - h[1]^2 + h[2] + h[2]^2 + h[3] + h[3]^2) - 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[8, 6, 8] -> 4*f[1, 1, 6]*(h[1] + h[1]^2 - h[2] - h[2]^2 + h[3] + h[3]^2), 
 f[8, 6, 16] -> (4*f[1, 1, 6]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (1 + 2*h[3]), f[8, 7, 1] -> -2*f[1, 1, 7]*(1 + h[1] + h[2] - h[3]), 
 f[8, 7, 6] -> -2*f[1, 1, 16]*(2 + h[1] + h[2] + h[3]) - 
   2*f[1, 1, 8]*(-h[1] - h[1]^2 + h[2] + h[2]^2 + h[3] + h[3]^2) + 
   (4*f[1, 1, 1]*(1 + h[3])*(h[1]^3 + h[2]^3 - h[2]^2*(-1 + h[3]) - 
      h[2]*h[3]^2 + (-1 + h[3])*h[3]^2 - h[1]^2*(-1 + h[2] + h[3]) - 
      h[1]*(h[2]^2 - 2*h[2]*(-1 + h[3]) + h[3]^2)))/(1 + 2*h[3]), 
 f[8, 7, 8] -> 4*f[1, 1, 7]*(h[1] + h[1]^2 - h[2] - h[2]^2 + h[3] + h[3]^2), 
 f[8, 7, 16] -> (4*f[1, 1, 7]*(-1 + h[1] - h[2] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[8, 8, 1] -> -2*f[1, 1, 16] + 
   (4*f[1, 1, 1]*(h[1]^2*(1 + h[3]) + h[2]^2*(1 + h[3]) + 
      h[2]*(1 + h[3] - 2*h[3]^2) + h[1]*(1 + h[3] + 2*h[2]*h[3] - 2*h[3]^2) + 
      h[3]*(-1 - 2*h[3] + h[3]^2)))/(1 + 2*h[3]), 
 f[8, 8, 6] -> 4*f[1, 1, 6]*(h[1] + h[1]^2 + h[2] + h[2]^2 - 
    h[3]*(1 + h[3])), f[8, 8, 7] -> 4*f[1, 1, 7]*
   (h[1] + h[1]^2 + h[2] + h[2]^2 - h[3]*(1 + h[3])), 
 f[8, 8, 8] -> 4*f[1, 1, 8]*(h[1] + h[1]^2 + h[2] + h[2]^2 + h[3] + h[3]^2), 
 f[8, 8, 16] -> (-8*f[1, 1, 1]*h[3]*(1 + h[3])*(h[1]^4 - 4*h[1]^3*h[2] + 
      h[2]^4 + h[3]^2*(1 + h[3])^2 + h[1]^2*(-1 + 6*h[2]^2 - 2*h[3] - 
        2*h[3]^2) - h[2]^2*(1 + 2*h[3] + 2*h[3]^2) + 
      2*h[1]*h[2]*(1 - 2*h[2]^2 + 2*h[3] + 2*h[3]^2)) + 
    4*f[1, 1, 16]*(1 + 2*h[3])*(2 + 6*h[3] + h[1]^2*h[3] + h[2]^2*h[3] + 
      5*h[3]^2 + h[3]^3 + h[2]*(2 + 5*h[3] + 2*h[3]^2) + 
      h[1]*(2 + 5*h[3] + 2*h[3]^2 + 2*h[2]*(1 + h[3]))))/(1 + 2*h[3])^2, 
 f[8, 9, 11] -> -4*f[1, 1, 8]*h[2]*h[3], 
 f[8, 12, 3] -> (4*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 + h[2] + h[3]))/(1 + 2*h[2]), 
 f[8, 12, 5] -> (-2*f[1, 1, 8]*h[2]*(1 + h[2] - h[3])*
     (1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 2*f[1, 1, 16]*(1 + 2*h[3])*
     (1 + h[2]^2 + h[1]*(1 + h[2]) + h[2]*(2 + h[3])) + 
    4*f[1, 1, 1]*(h[1]^3*(1 + h[2])*h[3] - h[2]^4*(1 + h[3]) + 
      h[3]^2*(1 + h[3]) + h[2]^2*(-1 + h[3])*(1 + h[3])^2 + 
      h[2]*h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]^3*(-2 - 2*h[3] + h[3]^2) + 
      h[1]^2*(-2*h[3]^2 + h[2]^2*(1 + h[3]) + h[2]*(1 - 3*h[3]^2)) - 
      h[1]*(h[3] + h[2]^3*h[3] + h[3]^2 - h[3]^3 + 
        h[2]^2*(-1 + h[3] + 2*h[3]^2) + h[2]*(-1 + 2*h[3] + 2*h[3]^2 - 
          3*h[3]^3))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[8, 12, 13] -> (-8*f[1, 1, 6]*h[2]*(h[2] - h[3])*h[3]*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[8, 12, 15] -> 
  (4*((1 + h[2])*(1 + h[3])*(2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + 
       h[2]*(3 + 2*h[3]))*(-(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3])) - 
       2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
         h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) + 
     (2 + h[2] + h[3])*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + 
         (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
           h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/(h[1]*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[8, 14, 3] -> (-2*(f[1, 1, 8]*h[2]*(1 + h[2] - h[3])*
      (1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*
      (1 + h[2]^2 + h[1]*(1 + h[2]) + h[2]*(2 + h[3])) + 
     2*f[1, 1, 1]*(h[1]^3*(1 + h[2])*h[3] - h[2]^4*(1 + h[3]) + 
       h[3]^2*(1 + h[3]) + h[2]^2*(-1 + h[3])*(1 + h[3])^2 + 
       h[2]*h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]^3*(-2 - 2*h[3] + h[3]^2) + 
       h[1]^2*(-2*h[3]^2 + h[2]^2*(1 + h[3]) + h[2]*(1 - 3*h[3]^2)) - 
       h[1]*(h[3] + h[2]^3*h[3] + h[3]^2 - h[3]^3 + 
         h[2]^2*(-1 + h[3] + 2*h[3]^2) + h[2]*(-1 + 2*h[3] + 2*h[3]^2 - 
           3*h[3]^3)))))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[8, 14, 5] -> (4*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 + h[2] + h[3]))/(1 + 2*h[2]), f[8, 14, 13] -> 
  (4*((1 + h[2])*(1 + h[3])*(2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + 
       h[2]*(3 + 2*h[3]))*(-(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3])) - 
       2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
         h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) - 
     (-2 - h[2] - h[3])*(-2*f[1, 1, 8]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3])*
        h[3]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/(h[1]*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[8, 14, 15] -> (8*f[1, 1, 7]*h[2]*(h[2] - h[3])*h[3]*
    (1 - h[1] + h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[8, 16, 1] -> 
  (-2*f[1, 1, 8]*h[2]*(2 + h[1]^2 + h[2]^2 + h[2]*(3 - 2*h[3]) + 
     h[1]*(3 + 2*h[2] - 2*h[3]) - 3*h[3] + h[3]^2))/(1 + 2*h[2]), 
 f[8, 16, 6] -> (-4*f[1, 1, 6]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (1 + 2*h[2]), f[8, 16, 7] -> (4*f[1, 1, 7]*h[2]*(1 + h[1] + h[2] - h[3])*
    (1 - h[1] + h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[8, 16, 8] -> (4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2] + h[2]^3 + 
      2*(1 + h[3]) + h[2]^2*(5 + 2*h[3]) + h[2]*(6 + 5*h[3] + h[3]^2) + 
      h[1]*(2*h[2]^2 + 2*(1 + h[3]) + h[2]*(5 + 2*h[3]))) - 
    8*f[1, 1, 1]*(1 + h[3])*(h[1]^4*h[2] + 4*h[2]^4 + h[2]^5 - 
      2*h[3]^2*(1 + h[3]) + h[2]^2*(2 + 2*h[3] - 4*h[3]^2) + 
      h[2]^3*(5 + 2*h[3] - 2*h[3]^2) + h[2]*h[3]^2*(-5 - 2*h[3] + h[3]^2) - 
      2*h[1]^3*(h[3] + h[2]*(-1 + 2*h[3])) - 
      h[1]^2*(4*h[2]^2 + 2*h[2]^3 - 4*h[3]^2 + 
        h[2]*(1 + 2*h[3] - 6*h[3]^2)) + 2*h[1]*(h[3] + h[3]^2 - h[3]^3 + 
        h[2]^3*(-1 + 2*h[3]) + h[2]^2*(-2 + 3*h[3]) + 
        h[2]*(-1 + 2*h[3] + h[3]^2 - 2*h[3]^3))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[8, 16, 16] -> 
  (4*f[1, 1, 8]*h[2]*h[3]*(2*h[1]^3 + h[1]^4 - 2*h[1]*(2 + h[2] + h[3])^2 + 
     (2 + h[2] + h[3])^2*(3 + h[2]^2 + 4*h[3] + h[3]^2 + 2*h[2]*(2 + h[3])) - 
     h[1]^2*(7 + 2*h[2]^2 + 8*h[3] + 2*h[3]^2 + 4*h[2]*(2 + h[3]))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[9, 1, 11] -> 
  -f[1, 1, 16] - (2*f[1, 1, 1]*h[3]*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
      h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3])))/(1 + 2*h[3]), 
 f[9, 3, 3] -> 2*f[1, 1, 6]*h[1], f[9, 3, 5] -> 
  -f[1, 1, 16] - f[1, 1, 8]*h[1] - 
   (2*f[1, 1, 1]*(h[1]*h[2] - h[1]^2*(1 + h[3]) + 
      h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3]))))/(1 + 2*h[3]), 
 f[9, 3, 13] -> (4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[3]), f[9, 3, 15] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[2]*(1 + h[3]) + h[3]*(1 + h[1] + h[3])) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + 2*h[3]) - 
       2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2))))/
   (1 + 2*h[3])^2, f[9, 5, 3] -> f[1, 1, 16] - f[1, 1, 8]*h[1] + 
   (2*f[1, 1, 1]*(h[1]*h[2] - h[1]^2*(1 + h[3]) + 
      h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3]))))/(1 + 2*h[3]), 
 f[9, 5, 5] -> 2*f[1, 1, 7]*h[1], f[9, 5, 13] -> 
  (2*f[1, 1, 16]*(1 + 2*h[3])*(h[2]*(1 + h[3]) + h[3]*(1 + h[1] + h[3])) - 
    2*h[3]*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + 2*h[3]) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - h[3]^2)))/
   (1 + 2*h[3])^2, f[9, 5, 15] -> 
  (-4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[9, 6, 11] -> -4*f[1, 1, 6]*h[1]*h[3], 
 f[9, 7, 11] -> -4*f[1, 1, 7]*h[1]*h[3], 
 f[9, 8, 11] -> -4*f[1, 1, 8]*h[1]*h[3], 
 f[9, 11, 1] -> -f[1, 1, 16] - 
   (2*f[1, 1, 1]*(h[1]^2*h[3] + h[3]*(h[2]^2 + h[3]*(1 + h[3]) - 
        h[2]*(1 + 2*h[3])) + h[1]*(2*h[2]*(1 + h[3]) - h[3]*(1 + 2*h[3]))))/
    (1 + 2*h[3]), f[9, 11, 6] -> -4*f[1, 1, 6]*h[1]*h[2], 
 f[9, 11, 7] -> -4*f[1, 1, 7]*h[1]*h[2], 
 f[9, 11, 8] -> -4*f[1, 1, 8]*h[1]*h[2], 
 f[9, 11, 16] -> 
  (-2*(2*f[1, 1, 1]*h[3]*(1 + h[3])*(h[1]^4 - 4*h[1]^3*h[2] + h[2]^4 + 
       h[3]^2*(1 + h[3])^2 + h[1]^2*(-1 + 6*h[2]^2 - 2*h[3] - 2*h[3]^2) - 
       h[2]^2*(1 + 2*h[3] + 2*h[3]^2) + 2*h[1]*h[2]*(1 - 2*h[2]^2 + 2*h[3] + 
         2*h[3]^2)) + f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*(1 + h[3]) + 
       (1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
       h[1]*(1 + (3 + 2*h[2])*h[3] + 2*h[3]^2))))/(1 + 2*h[3])^2, 
 f[9, 13, 3] -> (-4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[9, 13, 5] -> 
  (2*(f[1, 1, 8]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 
     f[1, 1, 16]*(1 + 2*h[3])*(h[2]^2 + h[3] + h[2]*(1 + h[1] + h[3])) - 
     2*f[1, 1, 1]*(h[1]^3*h[2]*(1 + h[3]) + h[1]^2*(h[2] + h[2]^2*h[3] - 
         h[3]^2 - 3*h[2]*h[3]^2) - (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - 
         h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) - 
       h[1]*(h[2]^3*(1 + h[3]) - h[3]^2*(1 + 2*h[3]) + 
         h[2]*h[3]*(2 + h[3] - 3*h[3]^2) + h[2]^2*(1 + 2*h[3] + 2*h[3]^2)))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[9, 15, 3] -> 
  (-2*f[1, 1, 8]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 
    2*f[1, 1, 16]*(1 + 2*h[3])*(h[2]^2 + h[3] + h[2]*(1 + h[1] + h[3])) - 
    4*f[1, 1, 1]*(h[1]^3*h[2]*(1 + h[3]) + 
      h[1]^2*(h[2] + h[2]^2*h[3] - h[3]^2 - 3*h[2]*h[3]^2) - 
      (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
        h[3]^2*(1 + h[3])) - h[1]*(h[2]^3*(1 + h[3]) - h[3]^2*(1 + 2*h[3]) + 
        h[2]*h[3]*(2 + h[3] - 3*h[3]^2) + h[2]^2*(1 + 2*h[3] + 2*h[3]^2))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[9, 15, 5] -> 
  (4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[9, 16, 11] -> 
  (-2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*(1 + h[2]) + 
       (1 + h[2])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
       h[1]*(1 + 2*h[2]^2 + h[2]*(3 + 2*h[3]))) + 
     2*f[1, 1, 1]*h[3]*(h[1]^4*(1 + h[2]) - 
       2*h[1]^3*(h[2] + h[3] + 2*h[2]*h[3]) + (1 + h[2])*
        (h[2]^4 + h[3]^2*(1 + h[3])^2 - h[2]^2*(1 + 2*h[3] + 2*h[3]^2)) + 
       h[1]^2*(-1 - 2*h[2]^2 - 2*h[2]^3 + 2*h[3]^2 + 
         h[2]*(-3 + 2*h[3] + 6*h[3]^2)) + 2*h[1]*(-(h[3]^2*(1 + h[3])) + 
         h[2]^3*(1 + 2*h[3]) + h[2]^2*(2 + 3*h[3]) - 
         h[2]*(-1 - 2*h[3] + h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[12, 1, 3] -> 
  (-2*f[1, 1, 6]*h[1]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[12, 1, 5] -> f[1, 1, 16] + ((1 + h[1] - h[2] + h[3])*
     (-2*f[1, 1, 1]*(h[1] - h[3])*(h[1] - h[2] + h[3]) + 
      f[1, 1, 8]*h[1]*(1 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 1, 13] -> (-4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 1, 15] -> (2*(2 + h[1] - h[2] + h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[3])*(1 + 2*h[3]) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(2*f[1, 1, 1]*(1 + 2*h[1])*(1 + h[3])*
        (h[1] - h[2] + h[3]) - f[1, 1, 8]*h[1]*(1 + 2*h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[12, 2, 11] -> 
  (-4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[12, 3, 1] -> (2*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[12, 3, 7] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[3] + h[1]*(2 + h[2] + h[3])) + 
     (1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + h[1] + h[2])*
        (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*(-h[1]^2 - h[1]^3 + 
         h[3]*(-h[2] + h[3]) + h[1]*(h[2] + h[2]^2 - 2*h[2]*h[3] + 
           h[3]^2)))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 3, 8] -> (4*f[1, 1, 6]*h[1]*(1 + h[1] + h[2])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[12, 3, 16] -> (-4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 4, 11] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2 + h[2] + h[1]*(1 + h[2] + h[3])) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*(h[1]^3 + h[2]*(-h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - h[2]*(1 + 2*h[3]))))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 5, 1] -> 
  f[1, 1, 16] - (f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]) - 
   (2*f[1, 1, 1]*(h[1] - h[3])*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
      h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3])))/
    ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 5, 6] -> 
  (4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[12, 5, 7] -> (-4*f[1, 1, 7]*h[1]*(1 + h[1])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[12, 5, 8] -> 
  (2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[3] + h[1]*(2 + h[2] + h[3])) - 
    2*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + h[1] - h[2])*
       (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[1]^3 + 
        (h[2] - h[3])*h[3] - h[1]*(h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 5, 16] -> 
  (2*(2 + h[1] - h[2] + h[3])*(f[1, 1, 16]*(h[1] - h[2] - h[3])*
      (1 + h[1] + h[3])*(1 + 2*h[3]) + h[3]*(1 + h[1] - h[2] + h[3])*
      (f[1, 1, 8]*h[1]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*(1 + 2*h[1])*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
         h[3]^2))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 6, 5] -> (4*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3])*h[3])/
   (1 + 2*h[1]), f[12, 6, 15] -> (8*f[1, 1, 6]*h[1]*h[3]*(1 + h[3])*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 7, 3] -> 
  (2*f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3])*(1 + h[1] + h[3])*
     (1 + 2*h[3]) - 2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[2] + 
      h[1]*(2 + h[2] + h[3])) + 4*f[1, 1, 1]*(h[1]^4*(1 + h[3]) + 
      h[1]^3*(2 + (2 + h[2])*h[3] - h[3]^2) - h[1]^2*(1 + h[3])*
       (-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) - 
      (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
      h[1]*(h[2]^3*h[3] + h[2]^2*(1 - 3*h[3]^2) + 
        h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]*(1 - 2*h[3] - 2*h[3]^2 + 
          3*h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 7, 5] -> (-4*f[1, 1, 7]*h[1]*(1 + h[1])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[12, 7, 13] -> 
  (-4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[3] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + h[2] + 5*h[3] + 2*h[2]*h[3] + 2*h[3]^2) + 
      h[1]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3 + h[2]^2*(1 + h[3]) + 
        h[2]*(2 + 5*h[3] + 2*h[3]^2))) + 4*h[3]*(1 + h[1] - h[2] + h[3])*
     (f[1, 1, 8]*h[1]*(h[1] - h[3])*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^4 - h[1]^3*(-1 + h[2] + h[3]) + 
        (1 + h[2])*(h[2]^2 - h[3]^2) - h[1]^2*(-1 + h[2] + h[2]^2 - 
          2*h[2]*h[3] + h[3]^2) + h[1]*(h[2]^3 + (-1 + h[3])*h[3]^2 - 
          h[2]^2*(1 + h[3]) - h[2]*(2 + h[3]^2)))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[12, 7, 15] -> 
  (8*f[1, 1, 7]*h[1]*(1 + h[1])*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 8, 3] -> (4*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3])*
    (1 + h[1] + h[3]))/(1 + 2*h[1]), 
 f[12, 8, 5] -> (-2*f[1, 1, 8]*h[1]*(1 + h[1] - h[3])*
     (1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) - 2*f[1, 1, 16]*(1 + 2*h[3])*
     (1 + h[1]^2 + h[2] + h[1]*(2 + h[2] + h[3])) + 
    4*f[1, 1, 1]*(h[1]^4*(1 + h[3]) + h[1]^3*(2 + (2 + h[2])*h[3] - h[3]^2) - 
      h[1]^2*(1 + h[3])*(-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) - 
      (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
      h[1]*(h[2]^3*h[3] + h[2]^2*(1 - 3*h[3]^2) + 
        h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]*(1 - 2*h[3] - 2*h[3]^2 + 
          3*h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 8, 13] -> (8*f[1, 1, 6]*h[1]*(h[1] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 8, 15] -> 
  (4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[3] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + h[2] + 5*h[3] + 2*h[2]*h[3] + 2*h[3]^2) + 
      h[1]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3 + h[2]^2*(1 + h[3]) + 
        h[2]*(2 + 5*h[3] + 2*h[3]^2))) + 4*h[3]*(1 + h[1] - h[2] + h[3])*
     (f[1, 1, 8]*h[1]*(2 + h[1] + h[3])*(2 + h[1] + h[2] + h[3])*
       (1 + 2*h[3]) - 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^4 - h[1]^3*(-1 + h[2] + h[3]) + (1 + h[2])*(h[2]^2 - h[3]^2) - 
        h[1]^2*(-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) + 
        h[1]*(h[2]^3 + (-1 + h[3])*h[3]^2 - h[2]^2*(1 + h[3]) - 
          h[2]*(2 + h[3]^2)))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 10, 3] -> (2*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[12, 10, 5] -> 
  (-(f[1, 1, 8]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(1 + 2*h[3])) + 
    f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2 + h[3] + h[1]*(1 + h[2] + h[3])) + 
    2*f[1, 1, 1]*(h[1]^4*h[3] + h[1]^3*(-h[3]^2 + h[2]*(1 + h[3])) + 
      h[3]^2*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
      h[1]^2*(h[2]^2*h[3] + h[3]*(1 + h[3] + h[3]^2) - 
        h[2]*(1 + 2*h[3] + 2*h[3]^2)) - h[1]*(-h[3]^4 + h[2]^3*(1 + h[3]) + 
        h[2]^2*(1 - 3*h[3]^2) + h[2]*h[3]*(-2 - h[3] + 3*h[3]^2))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 10, 13] -> 
  (4*f[1, 1, 6]*h[1]*h[2]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 10, 15] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*(1 + h[3]) + 
       (1 + h[3])^2*(h[2] + h[3]) + h[1]^2*(2*(1 + h[3])^2 + 
         h[2]*(1 + 2*h[3])) + h[1]*(1 + 4*h[3] + h[2]^2*h[3] + 4*h[3]^2 + 
         h[3]^3 + h[2]*(2 + 5*h[3] + 2*h[3]^2))) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*h[2]*
        (2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
        (h[1]^4 - h[1]^3*(h[2] + h[3]) + (1 + h[3])*(-h[2]^2 + h[3]^2) - 
         h[1]^2*(1 + h[2]^2 + h[3] - 2*h[2]*h[3] + h[3]^2) + 
         h[1]*(h[2]^3 - h[2]^2*h[3] + h[3]^3 + h[2]*(2 + 2*h[3] - 
             h[3]^2))))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 12, 11] -> (8*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*h[3]*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 13, 1] -> (-4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 13, 7] -> -((4*f[1, 1, 8]*h[1]*(h[1] - h[2])*h[2]*(1 + 2*h[3])*
      (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
     4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[2] + (1 + h[2])*(1 + h[3])*
        (h[2] + h[3]) + h[1]^2*(1 + 2*h[2]^2 + h[3] + h[2]*(5 + 2*h[3])) + 
       h[1]*(h[2]^3 + (1 + h[3])^2 + h[2]^2*(5 + 2*h[3]) + 
         h[2]*(6 + 5*h[3] + h[3]^2))) + 8*f[1, 1, 1]*(1 + h[3])*
      (-(h[1]^5*h[2]) + h[1]^3*(2*h[2]^3 + h[2]^2*(3 - 2*h[3]) + 
         h[2]*(-2 + h[3]) - h[3]^2) + (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - 
         h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
       h[1]^4*(h[3] + h[2]*(-3 + 2*h[3])) - 
       h[1]^2*(2*h[2]*(-2 + h[3])*h[3]^2 + h[2]^3*(-3 + 2*h[3]) - 
         4*h[2]^2*(1 - h[3] + h[3]^2) + h[3]*(1 + h[3] + h[3]^2)) + 
       h[1]*(-h[2]^5 + h[2]^3*(-2 + h[3]) - 2*h[2]^2*(-2 + h[3])*h[3]^2 + 
         h[3]^4 + h[2]^4*(-3 + 2*h[3]) + h[2]*h[3]*(2 + 4*h[3] - 3*h[3]^2 + 
           h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3]))), 
 f[12, 13, 8] -> (-8*f[1, 1, 6]*h[1]*(h[1] - h[2])*h[2]*
    (1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[12, 13, 16] -> 
  (8*f[1, 1, 6]*h[1]*h[2]*h[3]*(3 + h[1]^2 - 2*h[2] - h[2]^2 + 4*h[3] + 
     h[3]^2 + 2*h[1]*(2 + h[3]))*(-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - 
     h[3]^2 - h[2]*(3 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 14, 11] -> (-4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*(1 + h[2]) + 
      (1 + h[2])^2*(h[2] + h[3]) + h[1]^2*(2 + 2*h[2]^2 + h[3] + 
        2*h[2]*(2 + h[3])) + h[1]*(1 + h[2]^3 + 2*h[3] + 
        2*h[2]^2*(2 + h[3]) + h[2]*(4 + 5*h[3] + h[3]^2))) + 
    4*h[3]*(f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
        h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) - 2*f[1, 1, 1]*
       (h[1]^5*(1 + h[2]) - h[1]^4*(-1 + h[3] + 2*h[2]*h[3]) + 
        (1 + h[2])^2*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
          h[3]^2*(1 + h[3])) - h[1]^3*(2*h[2]^3 + h[2]^2*(1 - 2*h[3]) + 
          (1 + h[3])^2 + h[2]*(2 + h[3])) + h[1]^2*(-1 - h[3] - h[3]^2 + 
          h[3]^3 + h[2]^3*(-1 + 2*h[3]) + h[2]^2*(2 + 4*h[3] - 4*h[3]^2) + 
          h[2]*(1 + 2*h[3] - 2*h[3]^2 + 2*h[3]^3)) + 
        h[1]*(h[2]^5 - 2*h[2]^4*h[3] - h[2]^3*(2 + h[3]) + 
          h[3]^2*(1 + 2*h[3]) + h[2]^2*(1 + 2*h[3] - 2*h[3]^2 + 2*h[3]^3) + 
          h[2]*(2 + 2*h[3] + 3*h[3]^3 - h[3]^4)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 15, 1] -> (-2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(1 + 2*h[3]) + f[1, 1, 8]*h[1]*h[2]*
      (1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 
     2*f[1, 1, 1]*(h[1]^3*(h[2] + h[3] + 2*h[2]*h[3]) + 
       (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) + 
       h[1]^2*(-2*h[3]^2 + h[2]^2*(2 + 4*h[3]) + 
         h[2]*(3 + 3*h[3] - 4*h[3]^2)) + h[1]*(h[2]^3*(1 + 2*h[3]) + 
         h[2]^2*(3 + 3*h[3] - 4*h[3]^2) + h[3]*(-1 - h[3] + h[3]^2) + 
         h[2]*(2 - h[3] - 5*h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 15, 6] -> (-8*f[1, 1, 6]*h[1]*h[2]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 15, 7] -> (-8*f[1, 1, 7]*h[1]*(1 + h[1])*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 15, 8] -> (-4*f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2])*(1 + 2*h[3])*
     (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
    4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[2] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + 2*h[2]^2 + h[3] + h[2]*(5 + 2*h[3])) + 
      h[1]*(h[2]^3 + (1 + h[3])^2 + h[2]^2*(5 + 2*h[3]) + 
        h[2]*(6 + 5*h[3] + h[3]^2))) + 8*f[1, 1, 1]*(1 + h[3])*
     (-(h[1]^5*h[2]) + h[1]^3*(2*h[2]^3 + h[2]^2*(3 - 2*h[3]) + 
        h[2]*(-2 + h[3]) - h[3]^2) + (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - 
        h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
      h[1]^4*(h[3] + h[2]*(-3 + 2*h[3])) - 
      h[1]^2*(2*h[2]*(-2 + h[3])*h[3]^2 + h[2]^3*(-3 + 2*h[3]) - 
        4*h[2]^2*(1 - h[3] + h[3]^2) + h[3]*(1 + h[3] + h[3]^2)) + 
      h[1]*(-h[2]^5 + h[2]^3*(-2 + h[3]) - 2*h[2]^2*(-2 + h[3])*h[3]^2 + 
        h[3]^4 + h[2]^4*(-3 + 2*h[3]) + h[2]*h[3]*(2 + 4*h[3] - 3*h[3]^2 + 
          h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 15, 16] -> 
  (4*(-((1 + h[2])*(1 + h[3])*(6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + 
        h[3]^3 + 3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
        h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + 
          h[3]^2 + 2*h[2]*(1 + h[3])))*
       (-(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3])) - 
        2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - 
          h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
          h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3]))))) - 
     (1 + h[2])*(3 + h[1] + h[2] + h[3])*(f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) - (2 + h[1] + h[3])*
      (3 + h[1] + h[2] + h[3])*(-2*f[1, 1, 8]*h[1]*h[2]*
        (-1 + h[1] - h[2] - h[3])*h[3]*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + 
         (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
           h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 16, 3] -> 
  (4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 16, 5] -> (2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(h[1] - h[2] - h[3])*(1 + 2*h[3]) - 
     f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
       h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 2*f[1, 1, 1]*
      (h[1]^4*(h[2] + h[3] + 2*h[2]*h[3]) - (1 + h[2])*h[3]*
        (h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
       h[1]^3*(-3*h[3]^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(3 + h[3] - 6*h[3]^2)) - h[1]^2*(h[3] + h[3]^2 - 3*h[3]^3 + 
         h[2]^3*(1 + 2*h[3]) + 2*h[2]^2*h[3]*(1 + 2*h[3]) + 
         h[2]*(-2 + 4*h[3] + 6*h[3]^2 - 6*h[3]^3)) - 
       h[1]*(h[2]^4*(1 + 2*h[3]) + h[2]^3*(3 + 3*h[3] - 2*h[3]^2) + 
         h[3]^2*(-2 - 2*h[3] + h[3]^2) + h[2]^2*(2 + 2*h[3] - 2*h[3]^3) + 
         h[2]*h[3]*(2 - h[3] - 5*h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 16, 13] -> (8*f[1, 1, 6]*h[1]*h[2]*h[3]*(3 + h[1]^2 + 4*h[2] + 
     h[2]^2 + 2*h[1]*(2 + h[2]) - 2*h[3] - h[3]^2)*
    (-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - h[3]^2 - h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 16, 15] -> 
  (4*((1 + h[2])*(1 + h[3])*(6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + 
       h[3]^3 + 3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
       h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
         2*h[2]*(1 + h[3])))*(-(f[1, 1, 16]*(h[1] + h[2] + h[3])*
         (1 + 2*h[3])) - 2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - 
         h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) + 
     (2 + h[1] + h[2])*(3 + h[1] + h[2] + h[3])*
      (f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*
          (h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
         h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) + (1 + h[3])*(3 + h[1] + h[2] + h[3])*
      (-2*f[1, 1, 8]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3])*h[3]*
        (2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 1, 3] -> f[1, 1, 16] - 
   ((1 + h[1] - h[2] + h[3])*(2*f[1, 1, 1]*(h[1] - h[3])*
       (h[1] - h[2] + h[3]) + f[1, 1, 8]*h[1]*(1 + 2*h[3])))/
    ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 1, 5] -> 
  (2*f[1, 1, 7]*h[1]*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[14, 1, 13] -> (-2*(2 + h[1] - h[2] + h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[3])*(1 + 2*h[3]) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(2*f[1, 1, 1]*(1 + 2*h[1])*(1 + h[3])*
        (h[1] - h[2] + h[3]) + f[1, 1, 8]*h[1]*(1 + 2*h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[14, 1, 15] -> 
  (-4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*(2 + h[1] - h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 2, 11] -> 
  (2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2 + h[2] + h[1]*(1 + h[2] + h[3])) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(-(f[1, 1, 8]*h[1]*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(h[1]^3 + h[2]*(-h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - h[2]*(1 + 2*h[3]))))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 3, 1] -> 
  f[1, 1, 16] + (f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]) - 
   (2*f[1, 1, 1]*(h[1] - h[3])*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
      h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3])))/
    ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 3, 6] -> 
  (-4*f[1, 1, 6]*h[1]*(1 + h[1])*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[14, 3, 7] -> (4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[14, 3, 8] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[3] + h[1]*(2 + h[2] + h[3])) + 
    2*(1 + h[1] - h[2] + h[3])*(-(f[1, 1, 8]*h[1]*(1 + h[1] - h[2])*
        (1 + 2*h[3])) + 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[1]^3 + 
        (h[2] - h[3])*h[3] - h[1]*(h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 3, 16] -> 
  (2*(2 + h[1] - h[2] + h[3])*(f[1, 1, 16]*(h[1] - h[2] - h[3])*
      (1 + h[1] + h[3])*(1 + 2*h[3]) - h[3]*(1 + h[1] - h[2] + h[3])*
      (f[1, 1, 8]*h[1]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) - 
       2*f[1, 1, 1]*(1 + 2*h[1])*(1 + h[3])*(h[1]^2 - 2*h[1]*h[2] + h[2]^2 - 
         h[3]^2))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 4, 11] -> (4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[14, 5, 1] -> (-2*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[14, 5, 6] -> 
  (-2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[3] + h[1]*(2 + h[2] + h[3])) + 
    2*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + h[1] + h[2])*
       (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*(h[1]^2 + h[1]^3 + 
        (h[2] - h[3])*h[3] - h[1]*(h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 5, 8] -> 
  (4*f[1, 1, 7]*h[1]*(1 + h[1] + h[2])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[14, 5, 16] -> 
  (4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*(2 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 6, 3] -> (-4*f[1, 1, 6]*h[1]*(1 + h[1])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[14, 6, 5] -> 
  (2*(f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3])*(1 + h[1] + h[3])*
      (1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[2] + 
       h[1]*(2 + h[2] + h[3])) - 2*f[1, 1, 1]*(h[1]^4*(1 + h[3]) + 
       h[1]^3*(2 + (2 + h[2])*h[3] - h[3]^2) - h[1]^2*(1 + h[3])*
        (-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) - 
       (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
       h[1]*(h[2]^3*h[3] + h[2]^2*(1 - 3*h[3]^2) + 
         h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]*(1 - 2*h[3] - 2*h[3]^2 + 
           3*h[3]^3)))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 6, 13] -> (-8*f[1, 1, 6]*h[1]*(1 + h[1])*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 6, 15] -> (-4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[3] + 
      (1 + h[2])*(1 + h[3])*(h[2] + h[3]) + 
      h[1]^2*(1 + h[2] + 5*h[3] + 2*h[2]*h[3] + 2*h[3]^2) + 
      h[1]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3 + h[2]^2*(1 + h[3]) + 
        h[2]*(2 + 5*h[3] + 2*h[3]^2))) + 4*h[3]*(1 + h[1] - h[2] + h[3])*
     (-(f[1, 1, 8]*h[1]*(h[1] - h[3])*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3])) + 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^4 - h[1]^3*(-1 + h[2] + h[3]) + (1 + h[2])*(h[2]^2 - h[3]^2) - 
        h[1]^2*(-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) + 
        h[1]*(h[2]^3 + (-1 + h[3])*h[3]^2 - h[2]^2*(1 + h[3]) - 
          h[2]*(2 + h[3]^2)))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 7, 3] -> (4*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*h[3])/
   (1 + 2*h[1]), f[14, 7, 13] -> (-8*f[1, 1, 7]*h[1]*h[3]*(1 + h[3])*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 8, 3] -> 
  (-2*f[1, 1, 8]*h[1]*(1 + h[1] - h[3])*(1 + h[1] + h[2] - h[3])*
     (1 + 2*h[3]) + 2*f[1, 1, 16]*(1 + 2*h[3])*(1 + h[1]^2 + h[2] + 
      h[1]*(2 + h[2] + h[3])) - 4*f[1, 1, 1]*(h[1]^4*(1 + h[3]) + 
      h[1]^3*(2 + (2 + h[2])*h[3] - h[3]^2) - h[1]^2*(1 + h[3])*
       (-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) - 
      (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
      h[1]*(h[2]^3*h[3] + h[2]^2*(1 - 3*h[3]^2) + 
        h[3]^2*(2 + 2*h[3] - h[3]^2) + h[2]*(1 - 2*h[3] - 2*h[3]^2 + 
          3*h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 8, 5] -> (4*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*
    (1 + h[1] + h[3]))/(1 + 2*h[1]), f[14, 8, 13] -> 
  (4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[3] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + h[2] + 5*h[3] + 2*h[2]*h[3] + 2*h[3]^2) + 
      h[1]*(1 + 6*h[3] + 5*h[3]^2 + h[3]^3 + h[2]^2*(1 + h[3]) + 
        h[2]*(2 + 5*h[3] + 2*h[3]^2))) - 4*h[3]*(1 + h[1] - h[2] + h[3])*
     (f[1, 1, 8]*h[1]*(2 + h[1] + h[3])*(2 + h[1] + h[2] + h[3])*
       (1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + h[3])*
       (h[1]^4 - h[1]^3*(-1 + h[2] + h[3]) + (1 + h[2])*(h[2]^2 - h[3]^2) - 
        h[1]^2*(-1 + h[2] + h[2]^2 - 2*h[2]*h[3] + h[3]^2) + 
        h[1]*(h[2]^3 + (-1 + h[3])*h[3]^2 - h[2]^2*(1 + h[3]) - 
          h[2]*(2 + h[3]^2)))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 8, 15] -> (-8*f[1, 1, 7]*h[1]*(h[1] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 10, 3] -> 
  (f[1, 1, 8]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 
    f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2 + h[3] + h[1]*(1 + h[2] + h[3])) + 
    2*f[1, 1, 1]*(h[1]^4*h[3] + h[1]^3*(-h[3]^2 + h[2]*(1 + h[3])) + 
      h[3]^2*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) - 
      h[1]^2*(h[2]^2*h[3] + h[3]*(1 + h[3] + h[3]^2) - 
        h[2]*(1 + 2*h[3] + 2*h[3]^2)) - h[1]*(-h[3]^4 + h[2]^3*(1 + h[3]) + 
        h[2]^2*(1 - 3*h[3]^2) + h[2]*h[3]*(-2 - h[3] + 3*h[3]^2))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 10, 5] -> 
  (-2*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[14, 10, 13] -> 
  (-2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*(1 + h[3]) + 
       (1 + h[3])^2*(h[2] + h[3]) + h[1]^2*(2*(1 + h[3])^2 + 
         h[2]*(1 + 2*h[3])) + h[1]*(1 + 4*h[3] + h[2]^2*h[3] + 4*h[3]^2 + 
         h[3]^3 + h[2]*(2 + 5*h[3] + 2*h[3]^2))) + 
     h[3]*(1 + h[1] - h[2] + h[3])*
      (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
       2*f[1, 1, 1]*(1 + h[3])*(h[1]^4 - h[1]^3*(h[2] + h[3]) + 
         (1 + h[3])*(-h[2]^2 + h[3]^2) - h[1]^2*(1 + h[2]^2 + h[3] - 
           2*h[2]*h[3] + h[3]^2) + h[1]*(h[2]^3 - h[2]^2*h[3] + h[3]^3 + 
           h[2]*(2 + 2*h[3] - h[3]^2))))))/((1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 10, 15] -> (4*f[1, 1, 7]*h[1]*h[2]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 12, 11] -> 
  (4*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*(1 + h[2]) + 
       (1 + h[2])^2*(h[2] + h[3]) + h[1]^2*(2 + 2*h[2]^2 + h[3] + 
         2*h[2]*(2 + h[3])) + h[1]*(1 + h[2]^3 + 2*h[3] + 
         2*h[2]^2*(2 + h[3]) + h[2]*(4 + 5*h[3] + h[3]^2))) + 
     h[3]*(f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
         h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 2*f[1, 1, 1]*
        (h[1]^5*(1 + h[2]) - h[1]^4*(-1 + h[3] + 2*h[2]*h[3]) + 
         (1 + h[2])^2*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
           h[3]^2*(1 + h[3])) - h[1]^3*(2*h[2]^3 + h[2]^2*(1 - 2*h[3]) + 
           (1 + h[3])^2 + h[2]*(2 + h[3])) + h[1]^2*(-1 - h[3] - h[3]^2 + 
           h[3]^3 + h[2]^3*(-1 + 2*h[3]) + h[2]^2*(2 + 4*h[3] - 4*h[3]^2) + 
           h[2]*(1 + 2*h[3] - 2*h[3]^2 + 2*h[3]^3)) + 
         h[1]*(h[2]^5 - 2*h[2]^4*h[3] - h[2]^3*(2 + h[3]) + 
           h[3]^2*(1 + 2*h[3]) + h[2]^2*(1 + 2*h[3] - 2*h[3]^2 + 2*h[3]^3) + 
           h[2]*(2 + 2*h[3] + 3*h[3]^3 - h[3]^4))))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 13, 1] -> (2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(1 + 2*h[3]) - f[1, 1, 8]*h[1]*h[2]*
      (1 + h[1] + h[2] - h[3])*(1 + 2*h[3]) + 
     2*f[1, 1, 1]*(h[1]^3*(h[2] + h[3] + 2*h[2]*h[3]) + 
       (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) + 
       h[1]^2*(-2*h[3]^2 + h[2]^2*(2 + 4*h[3]) + 
         h[2]*(3 + 3*h[3] - 4*h[3]^2)) + h[1]*(h[2]^3*(1 + 2*h[3]) + 
         h[2]^2*(3 + 3*h[3] - 4*h[3]^2) + h[3]*(-1 - h[3] + h[3]^2) + 
         h[2]*(2 - h[3] - 5*h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 13, 6] -> (8*f[1, 1, 6]*h[1]*(1 + h[1])*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 13, 7] -> (8*f[1, 1, 7]*h[1]*h[2]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 13, 8] -> (4*f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2])*(1 + 2*h[3])*
     (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
    4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[2] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + 2*h[2]^2 + h[3] + h[2]*(5 + 2*h[3])) + 
      h[1]*(h[2]^3 + (1 + h[3])^2 + h[2]^2*(5 + 2*h[3]) + 
        h[2]*(6 + 5*h[3] + h[3]^2))) + 8*f[1, 1, 1]*(1 + h[3])*
     (-(h[1]^5*h[2]) + h[1]^3*(2*h[2]^3 + h[2]^2*(3 - 2*h[3]) + 
        h[2]*(-2 + h[3]) - h[3]^2) + (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - 
        h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
      h[1]^4*(h[3] + h[2]*(-3 + 2*h[3])) - 
      h[1]^2*(2*h[2]*(-2 + h[3])*h[3]^2 + h[2]^3*(-3 + 2*h[3]) - 
        4*h[2]^2*(1 - h[3] + h[3]^2) + h[3]*(1 + h[3] + h[3]^2)) + 
      h[1]*(-h[2]^5 + h[2]^3*(-2 + h[3]) - 2*h[2]^2*(-2 + h[3])*h[3]^2 + 
        h[3]^4 + h[2]^4*(-3 + 2*h[3]) + h[2]*h[3]*(2 + 4*h[3] - 3*h[3]^2 + 
          h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 13, 16] -> 
  (4*((1 + h[2])*(1 + h[3])*(6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + 
       h[3]^3 + 3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
       h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
         2*h[2]*(1 + h[3])))*(-(f[1, 1, 16]*(h[1] + h[2] + h[3])*
         (1 + 2*h[3])) - 2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - 
         h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) + 
     (2 + h[1] + h[3])*(3 + h[1] + h[2] + h[3])*
      (f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*
          (h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
         h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) + (1 + h[2])*(3 + h[1] + h[2] + h[3])*
      (-2*f[1, 1, 8]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3])*h[3]*
        (2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 14, 11] -> 
  (8*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*h[3]*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 15, 1] -> (-4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 15, 6] -> (4*f[1, 1, 8]*h[1]*(h[1] - h[2])*h[2]*(1 + 2*h[3])*
     (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) - 
    4*f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3*h[2] + (1 + h[2])*(1 + h[3])*
       (h[2] + h[3]) + h[1]^2*(1 + 2*h[2]^2 + h[3] + h[2]*(5 + 2*h[3])) + 
      h[1]*(h[2]^3 + (1 + h[3])^2 + h[2]^2*(5 + 2*h[3]) + 
        h[2]*(6 + 5*h[3] + h[3]^2))) - 8*f[1, 1, 1]*(1 + h[3])*
     (-(h[1]^5*h[2]) + h[1]^3*(2*h[2]^3 + h[2]^2*(3 - 2*h[3]) + 
        h[2]*(-2 + h[3]) - h[3]^2) + (1 + h[2])*h[3]*(h[2]^3 - h[2]*h[3]^2 - 
        h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
      h[1]^4*(h[3] + h[2]*(-3 + 2*h[3])) - 
      h[1]^2*(2*h[2]*(-2 + h[3])*h[3]^2 + h[2]^3*(-3 + 2*h[3]) - 
        4*h[2]^2*(1 - h[3] + h[3]^2) + h[3]*(1 + h[3] + h[3]^2)) + 
      h[1]*(-h[2]^5 + h[2]^3*(-2 + h[3]) - 2*h[2]^2*(-2 + h[3])*h[3]^2 + 
        h[3]^4 + h[2]^4*(-3 + 2*h[3]) + h[2]*h[3]*(2 + 4*h[3] - 3*h[3]^2 + 
          h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 15, 8] -> (8*f[1, 1, 7]*h[1]*(h[1] - h[2])*h[2]*
    (1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[14, 15, 16] -> 
  (8*f[1, 1, 7]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3])*
    (3 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 16, 3] -> (2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(h[1] - h[2] - h[3])*(1 + 2*h[3]) + 
     f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
       h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 2*f[1, 1, 1]*
      (h[1]^4*(h[2] + h[3] + 2*h[2]*h[3]) - (1 + h[2])*h[3]*
        (h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3])) + 
       h[1]^3*(-3*h[3]^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(3 + h[3] - 6*h[3]^2)) - h[1]^2*(h[3] + h[3]^2 - 3*h[3]^3 + 
         h[2]^3*(1 + 2*h[3]) + 2*h[2]^2*h[3]*(1 + 2*h[3]) + 
         h[2]*(-2 + 4*h[3] + 6*h[3]^2 - 6*h[3]^3)) - 
       h[1]*(h[2]^4*(1 + 2*h[3]) + h[2]^3*(3 + 3*h[3] - 2*h[3]^2) + 
         h[3]^2*(-2 - 2*h[3] + h[3]^2) + h[2]^2*(2 + 2*h[3] - 2*h[3]^3) + 
         h[2]*h[3]*(2 - h[3] - 5*h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 16, 5] -> (-4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[14, 16, 13] -> 
  (4*(-((1 + h[2])*(1 + h[3])*(6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + 
        h[3]^3 + 3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
        h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + 
          h[3]^2 + 2*h[2]*(1 + h[3])))*
       (-(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3])) - 
        2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - 
          h[2]^2*(1 + h[3]) + h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
          h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3]))))) - 
     (1 + h[3])*(3 + h[1] + h[2] + h[3])*(f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) - (2 + h[1] + h[2])*
      (3 + h[1] + h[2] + h[3])*(-2*f[1, 1, 8]*h[1]*h[2]*
        (-1 + h[1] - h[2] - h[3])*h[3]*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + 
         (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
           h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 16, 15] -> 
  (8*f[1, 1, 7]*h[1]*h[2]*(-1 + h[1] - h[2] - h[3])*(1 + h[1] + h[2] - h[3])*
    h[3]*(2 + h[1] + h[2] + h[3])*(3 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 1, 1] -> f[1, 1, 16] - (2*f[1, 1, 1]*(h[1] - h[3])*
     (h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3]) + 
      h[1]*(1 - 2*h[2] + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 1, 6] -> (-2*f[1, 1, 6]*h[1]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 1, 7] -> (-2*f[1, 1, 7]*h[1]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 1, 8] -> (-2*f[1, 1, 8]*h[1]*(2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 - 
     h[2]*(3 + 2*h[3]) + h[1]*(3 - 2*h[2] + 2*h[3])))/(1 + 2*h[1]), 
 f[16, 1, 16] -> (2*(6 + h[1]^2 + h[2]^2 + 5*h[3] + h[3]^2 - 
     h[2]*(5 + 2*h[3]) + h[1]*(5 - 2*h[2] + 2*h[3]))*
    (f[1, 1, 16]*(1 + h[1] + h[3])*(1 + 2*h[3]) + 2*f[1, 1, 1]*(1 + 2*h[1])*
      h[3]*(1 + h[3])*(h[1]^2 + h[2]^2 + h[3]*(1 + h[3]) - 
       h[2]*(1 + 2*h[3]) + h[1]*(1 - 2*h[2] + 2*h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 2, 3] -> 
  (2*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[16, 2, 5] -> -(f[1, 1, 16]*(1 + h[1] + h[2] + h[3])) - 
   ((1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3])*
       (1 + 2*h[3]) - 2*f[1, 1, 1]*(h[1] - h[3])*(h[1] + h[1]^2 - h[2] - 
        h[2]^2 + h[3] + 2*h[1]*h[3] + h[3]^2)))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 2, 13] -> (4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 2, 15] -> 
  (-2*(2 + h[1] - h[2] + h[3])*(f[1, 1, 16]*(h[1] + h[2] - h[3])*
      (1 + h[1] + h[3])*(1 + 2*h[3]) - h[3]*(1 + h[1] - h[2] + h[3])*
      (-2*f[1, 1, 1]*(1 + 2*h[1])*(h[1]^2 - (h[2] - h[3])^2)*(1 + h[3]) + 
       f[1, 1, 8]*h[1]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 4, 3] -> 
  f[1, 1, 16]*(1 + h[1] + h[2] + h[3]) - 
   ((1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + h[1] + h[2] - h[3])*
       (1 + 2*h[3]) + 2*f[1, 1, 1]*(h[1] - h[3])*(h[1] + h[1]^2 - h[2] - 
        h[2]^2 + h[3] + 2*h[1]*h[3] + h[3]^2)))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 4, 5] -> (2*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 4, 13] -> (-2*(2 + h[1] - h[2] + h[3])*
    (f[1, 1, 16]*(h[1] + h[2] - h[3])*(1 + h[1] + h[3])*(1 + 2*h[3]) + 
     h[3]*(1 + h[1] - h[2] + h[3])*(2*f[1, 1, 1]*(1 + 2*h[1])*
        (h[1]^2 - (h[2] - h[3])^2)*(1 + h[3]) + f[1, 1, 8]*h[1]*
        (2 + h[1] + h[2] + h[3])*(1 + 2*h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 4, 15] -> 
  (-4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*(2 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 6, 1] -> (-2*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[16, 6, 7] -> (-2*f[1, 1, 16]*(1 + 2*h[3])*
     (h[1]^3 + 2*(1 + h[2])*(1 + h[3]) + h[1]^2*(5 + 2*h[2] + 2*h[3]) + 
      h[1]*(6 + h[2]^2 + 5*h[3] + h[3]^2 + h[2]*(5 + 2*h[3]))) - 
    2*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + 2*h[3])*
       (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) - 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^4 + h[1]^3*(3 + h[2] - h[3]) + 
        2*(1 + h[2])*(h[2] - h[3])*h[3] - h[1]^2*(-2 + h[2]^2 - 2*h[2]*h[3] + 
          h[3]^2) - h[1]*(h[2]^3 - 3*h[2]^2*(-1 + h[3]) - 
          (-3 + h[3])*h[3]^2 + h[2]*(2 - 4*h[3] + 3*h[3]^2)))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 6, 8] -> 
  (-4*f[1, 1, 6]*h[1]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[1] + h[1]^2 - 
     h[2]^2 + 2*h[2]*h[3] - h[3]^2))/(1 + 2*h[1]), 
 f[16, 6, 16] -> (4*f[1, 1, 6]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3])*(6 + h[1]^2 - h[2] - h[2]^2 + 5*h[3] + h[3]^2 + 
     h[1]*(5 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 7, 1] -> (-2*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[16, 7, 6] -> (-2*f[1, 1, 16]*(1 + 2*h[3])*
     (h[1]^3 + 2*(1 + h[2])*(1 + h[3]) + h[1]^2*(5 + 2*h[2] + 2*h[3]) + 
      h[1]*(6 + h[2]^2 + 5*h[3] + h[3]^2 + h[2]*(5 + 2*h[3]))) + 
    2*(1 + h[1] - h[2] + h[3])*(f[1, 1, 8]*h[1]*(1 + 2*h[3])*
       (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 
      2*f[1, 1, 1]*(1 + h[3])*(h[1]^4 + h[1]^3*(3 + h[2] - h[3]) + 
        2*(1 + h[2])*(h[2] - h[3])*h[3] - h[1]^2*(-2 + h[2]^2 - 2*h[2]*h[3] + 
          h[3]^2) - h[1]*(h[2]^3 - 3*h[2]^2*(-1 + h[3]) - 
          (-3 + h[3])*h[3]^2 + h[2]*(2 - 4*h[3] + 3*h[3]^2)))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 7, 8] -> 
  (4*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 7, 16] -> (4*f[1, 1, 7]*h[1]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3])*(6 + h[1]^2 - h[2] - h[2]^2 + 5*h[3] + h[3]^2 + 
     h[1]*(5 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 8, 1] -> (-2*f[1, 1, 8]*h[1]*(2 + h[1]^2 + h[2]^2 + 
     h[2]*(3 - 2*h[3]) + h[1]*(3 + 2*h[2] - 2*h[3]) - 3*h[3] + h[3]^2))/
   (1 + 2*h[1]), f[16, 8, 6] -> (4*f[1, 1, 6]*h[1]*(1 + h[1] + h[2] - h[3])*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 8, 7] -> (-4*f[1, 1, 7]*h[1]*(1 + h[1] + h[2] - h[3])*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(1 + 2*h[1]), 
 f[16, 8, 8] -> (4*f[1, 1, 16]*(1 + 2*h[3])*
     (h[1]^3 + 2*(1 + h[2])*(1 + h[3]) + h[1]^2*(5 + 2*h[2] + 2*h[3]) + 
      h[1]*(6 + h[2]^2 + 5*h[3] + h[3]^2 + h[2]*(5 + 2*h[3]))) - 
    8*f[1, 1, 1]*(1 + h[3])*(4*h[1]^4 + h[1]^5 - 2*(1 + h[2])*h[3]*
       (h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) + 
      h[1]^3*(5 - 2*h[2]^2 + 2*h[3] - 2*h[3]^2 + h[2]*(-2 + 4*h[3])) + 
      h[1]^2*(2 - 4*h[2]^2 + 2*h[3] - 4*h[3]^2 + h[2]*(-4 + 6*h[3])) + 
      h[1]*(h[2]^4 + h[2]^3*(2 - 4*h[3]) + h[3]^2*(-5 - 2*h[3] + h[3]^2) + 
        h[2]^2*(-1 - 2*h[3] + 6*h[3]^2) + h[2]*(-2 + 4*h[3] + 2*h[3]^2 - 
          4*h[3]^3))))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 8, 16] -> (4*f[1, 1, 8]*h[1]*h[3]*(h[1]^4 + 2*h[2]^3 + h[2]^4 + 
     4*h[1]^3*(2 + h[3]) - 2*h[2]*(2 + h[3])^2 + 
     (2 + h[3])^2*(3 + 4*h[3] + h[3]^2) - h[2]^2*(7 + 8*h[3] + 2*h[3]^2) + 
     2*h[1]*(2 + h[3])*(7 - 2*h[2] - 2*h[2]^2 + 8*h[3] + 2*h[3]^2) + 
     h[1]^2*(23 - 2*h[2] - 2*h[2]^2 + 24*h[3] + 6*h[3]^2)))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 9, 11] -> 
  (-2*(f[1, 1, 16]*(1 + 2*h[3])*(h[1]^3 + h[2] + h[2]^2 + h[3] + h[3]^2 + 
       2*h[1]^2*(1 + h[2] + h[3]) + h[1]*(1 + h[2]^2 + 3*h[3] + h[3]^2 + 
         h[2]*(3 + 2*h[3]))) + 2*f[1, 1, 1]*h[3]*(h[1]^4 + h[1]^5 + h[2]^4 - 
       2*h[2]^3*h[3] - 2*h[2]*h[3]^2*(1 + h[3]) + h[3]^2*(1 + h[3])^2 + 
       h[2]^2*(-1 + 2*h[3]^2) - h[1]^3*(1 + 2*h[2]^2 + 2*h[3] + 2*h[3]^2 - 
         2*h[2]*(1 + 2*h[3])) - h[1]^2*(1 + 2*h[2]^2 + 2*h[3] + 2*h[3]^2 - 
         2*h[2]*(2 + 3*h[3])) + h[1]*(h[2]^4 + h[3]^2*(1 + h[3])^2 - 
         2*h[2]^3*(1 + 2*h[3]) + h[2]^2*(-3 + 2*h[3] + 6*h[3]^2) - 
         2*h[2]*(-1 - 2*h[3] + h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 12, 3] -> 
  (-4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[16, 12, 5] -> (-2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(h[1] - h[2] + h[3])*(1 + 2*h[3]) - 
     f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
       h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 2*f[1, 1, 1]*
      (-((1 + h[2])*(-1 + h[2] - h[3])*(h[2] - h[3])^2*h[3]) + 
       h[1]^4*(h[2] + h[3] + 2*h[2]*h[3]) + 
       h[1]^3*(-h[3]^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(3 + 3*h[3] - 2*h[3]^2)) - h[1]^2*(h[2]^3*(1 + 2*h[3]) - 
         2*h[2]^2*h[3]*(1 + 2*h[3]) + h[3]*(1 + h[3] + h[3]^2) + 
         2*h[2]*(-1 - h[3] + h[3]^3)) - h[1]*(-h[3]^4 + h[2]^4*(1 + 2*h[3]) + 
         h[2]^3*(3 + h[3] - 6*h[3]^2) + h[2]*h[3]*(-2 + h[3] + 5*h[3]^2 - 
           2*h[3]^3) + h[2]^2*(2 - 4*h[3] - 6*h[3]^2 + 6*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 12, 13] -> (-8*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*h[3]*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3])*
    (3 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 12, 15] -> (4*((1 + h[2])*(1 + h[3])*(1 - h[1] + h[2] + h[3])*
      (6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + h[3]^3 + 
       3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
       h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
         2*h[2]*(1 + h[3])))*(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
         h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) - 
     (-h[1]^3 + h[2]^3 + (1 + h[3])^2*(3 + h[3]) + h[2]^2*(5 + h[3]) - 
       h[1]^2*(5 + h[2] + h[3]) + h[1]*(-5 + h[2]^2 + h[3]^2) + 
       h[2]*(7 + 4*h[3] + h[3]^2))*(f[1, 1, 16]*(1 + 2*h[3])*
        (h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 
           2*h[2]*h[3] + h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) + 2*(1 + h[2])*(1 + h[3])*
      (3 + h[1] + h[2] + h[3])*(2*f[1, 1, 8]*h[1]*h[2]*(-1 + h[1] - h[2] - 
         h[3])*h[3]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3]) - 
       f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*
          (h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
         h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) + (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 - h[1] + h[2] + h[3])*(1 + 2*h[3])^2), 
 f[16, 14, 3] -> (-2*(2 + h[1] + h[2] - h[3])*
    (f[1, 1, 16]*(1 + h[1] + h[2])*(h[1] - h[2] + h[3])*(1 + 2*h[3]) + 
     f[1, 1, 8]*h[1]*h[2]*(1 + 2*h[3])*(2 + h[1]^2 + 3*h[2] + h[2]^2 + 
       h[1]*(3 + 2*h[2]) - h[3] - h[3]^2) + 2*f[1, 1, 1]*
      (-((1 + h[2])*(-1 + h[2] - h[3])*(h[2] - h[3])^2*h[3]) + 
       h[1]^4*(h[2] + h[3] + 2*h[2]*h[3]) + 
       h[1]^3*(-h[3]^2 + h[2]^2*(1 + 2*h[3]) + 
         h[2]*(3 + 3*h[3] - 2*h[3]^2)) - h[1]^2*(h[2]^3*(1 + 2*h[3]) - 
         2*h[2]^2*h[3]*(1 + 2*h[3]) + h[3]*(1 + h[3] + h[3]^2) + 
         2*h[2]*(-1 - h[3] + h[3]^3)) - h[1]*(-h[3]^4 + h[2]^4*(1 + 2*h[3]) + 
         h[2]^3*(3 + h[3] - 6*h[3]^2) + h[2]*h[3]*(-2 + h[3] + 5*h[3]^2 - 
           2*h[3]^3) + h[2]^2*(2 - 4*h[3] - 6*h[3]^2 + 6*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 14, 5] -> (4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[16, 14, 13] -> 
  (-4*((1 + h[2])*(1 + h[3])*(1 - h[1] + h[2] + h[3])*
      (6 - h[1]^3 + h[2]^3 + 11*h[3] + 6*h[3]^2 + h[3]^3 + 
       3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
       h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
         2*h[2]*(1 + h[3])))*(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3]) + 
       2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
         h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) - 
     2*(1 + h[2])*(1 + h[3])*(3 + h[1] + h[2] + h[3])*
      (f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*
          (h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
         h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) + 
     (-h[1]^3 + h[2]^3 + (1 + h[3])^2*(3 + h[3]) + h[2]^2*(5 + h[3]) - 
       h[1]^2*(5 + h[2] + h[3]) + h[1]*(-5 + h[2]^2 + h[3]^2) + 
       h[2]*(7 + 4*h[3] + h[3]^2))*(2*f[1, 1, 8]*h[1]*h[2]*
        (-1 + h[1] - h[2] - h[3])*h[3]*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3]) - f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + 
         (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
           h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) + (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 - h[1] + h[2] + h[3])*(1 + 2*h[3])^2), 
 f[16, 14, 15] -> (-8*f[1, 1, 7]*h[1]*h[2]*h[3]*(1 + h[1] - h[2] + h[3])*
    (2 + h[1] + h[2] + h[3])*(3 + h[1]^2 + 4*h[2] + h[2]^2 + 
     2*h[1]*(2 + h[2]) - 2*h[3] - h[3]^2))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[16, 16, 1] -> 
  (2*(6 + h[1]^2 + h[2]^2 + h[2]*(5 - 2*h[3]) + h[1]*(5 + 2*h[2] - 2*h[3]) - 
     5*h[3] + h[3]^2)*(f[1, 1, 16]*(1 + h[1] + h[2])*(1 + 2*h[3]) + 
     2*f[1, 1, 1]*(h[1]^3*(h[2] + h[3] + 2*h[2]*h[3]) + 
       (1 + h[2])*h[3]*(h[2]^2 + h[3]*(1 + h[3]) - h[2]*(1 + 2*h[3])) + 
       h[1]^2*(-2*h[3]^2 + h[2]^2*(2 + 4*h[3]) + 
         h[2]*(3 + 3*h[3] - 4*h[3]^2)) + h[1]*(h[2]^3*(1 + 2*h[3]) + 
         h[2]^2*(3 + 3*h[3] - 4*h[3]^2) + h[3]*(-1 - h[3] + h[3]^2) + 
         h[2]*(2 - h[3] - 5*h[3]^2 + 2*h[3]^3)))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 16, 6] -> (4*f[1, 1, 6]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3])*(6 + h[1]^2 + 5*h[2] + h[2]^2 + 
     h[1]*(5 + 2*h[2]) - h[3] - h[3]^2))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[16, 16, 7] -> (4*f[1, 1, 7]*h[1]*h[2]*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3])*(6 + h[1]^2 + 5*h[2] + h[2]^2 + 
     h[1]*(5 + 2*h[2]) - h[3] - h[3]^2))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[16, 16, 8] -> (4*f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*
    (6 + h[1]^3 + h[2]^3 + h[1]^2*(6 + 3*h[2] - h[3]) - h[2]^2*(-6 + h[3]) - 
     7*h[3] + h[3]^3 + h[1]*(11 + 3*h[2]^2 - 2*h[2]*(-6 + h[3]) - 6*h[3] - 
       h[3]^2) - h[2]*(-11 + 6*h[3] + h[3]^2)))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[16, 16, 16] -> 
  (2*(2*(1 + h[2])*(1 + h[3])*(24 - h[1]^4 + h[2]^4 + 50*h[3] + 35*h[3]^2 + 
       10*h[3]^3 + h[3]^4 - 2*h[1]^3*(4 + h[2] + h[3]) + 
       2*h[2]^3*(5 + 2*h[3]) - h[1]^2*(17 + 6*h[2] + 6*h[3]) + 
       h[2]^2*(35 + 30*h[3] + 6*h[3]^2) + h[2]*(50 + 70*h[3] + 30*h[3]^2 + 
         4*h[3]^3) + 2*h[1]*(1 + h[2]^3 + 9*h[3] + 6*h[3]^2 + h[3]^3 + 
         3*h[2]^2*(2 + h[3]) + 3*h[2]*(3 + 4*h[3] + h[3]^2)))*
      (-(f[1, 1, 16]*(h[1] + h[2] + h[3])*(1 + 2*h[3])) - 
       2*f[1, 1, 1]*h[3]*(h[1]^3 + h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
         h[3]^2*(1 + h[3]) - h[1]^2*(1 + h[2] + h[3]) - 
         h[1]*(h[2]^2 + h[3]^2 - 2*h[2]*(1 + h[3])))) + 
     (3 + h[1] + h[2] + h[3])^2*(4 + h[1] + h[2] + h[3])*
      (f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + (1 + h[2])*(1 + h[3])*
          (h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + h[3]^2) + 
         h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3]))))) + (3 + h[1] + h[2] + h[3])^2*
      (4 + h[1] + h[2] + h[3])*(-2*f[1, 1, 8]*h[1]*h[2]*
        (-1 + h[1] - h[2] - h[3])*h[3]*(2 + h[1] + h[2] + h[3])*
        (1 + 2*h[3]) + f[1, 1, 16]*(1 + 2*h[3])*(h[1]^2*h[2]*h[3] + 
         (1 + h[2])*(1 + h[3])*(h[2] + h[2]^2 + h[3] + 2*h[2]*h[3] + 
           h[3]^2) + h[1]*((1 + h[3])^2 + h[2]^2*(1 + 2*h[3]) + 
           h[2]*(2 + 5*h[3] + 2*h[3]^2))) - (-1 + h[1] - h[2] - h[3])*h[3]*
        (-(f[1, 1, 8]*h[1]*h[2]*(2 + h[1] + h[2] + h[3])*(1 + 2*h[3])) + 
         2*f[1, 1, 1]*(1 + h[3])*(h[1]^3*h[2] - h[1]^2*(1 + h[2]^2 + h[3] + 
             h[2]*h[3]) - h[1]*h[2]*(-2 + h[2]^2 - 2*h[3] - 2*h[2]*h[3] + 
             h[3]^2) + (1 + h[2])*(h[2]^3 - h[2]*h[3]^2 - h[2]^2*(1 + h[3]) + 
             h[3]^2*(1 + h[3])))))))/((1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2)};


==> ThreePointFunctionRk1.m <==
(* ::Package:: *)

ThPtRk1={f[1, 1, 3] -> f[1, 1, 3], f[1, 1, 7] -> f[1, 1, 7], 
 f[1, 1, 23] -> f[1, 1, 23], f[1, 1, 27] -> f[1, 1, 27], 
 f[1, 2, 2] -> f[1, 1, 3]/2, f[1, 2, 14] -> 
  (-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) + 
    2*f[1, 1, 27]*(1 + 2*h[3]))/(4 + 8*h[3]), 
 f[1, 2, 16] -> f[1, 1, 23] - (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
     (-3 + 4*h[3] + 4*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[1, 2, 18] -> f[1, 1, 23]/2 - (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
     (-3 + 2*h[3] + 8*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[1, 2, 32] -> -(f[1, 1, 23]*(-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]))/
   (8*(1 + h[3])), f[1, 4, 2] -> f[1, 1, 7]/2, 
 f[1, 4, 12] -> (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
    2*f[1, 1, 23]*(1 + 2*h[3]))/(4 + 8*h[3]), 
 f[1, 4, 16] -> -f[1, 1, 27]/2 - (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
     (-3 + 2*h[3] + 8*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[1, 4, 18] -> -f[1, 1, 27] - (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
     (-3 + 4*h[3] + 4*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[1, 4, 32] -> (f[1, 1, 27]*(-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]))/
   (8*(1 + h[3])), f[1, 6, 7] -> (2*f[1, 1, 23]*(1 + 2*h[3]) - 
    f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3]))/(2 + 4*h[3]), 
 f[1, 6, 27] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 
        2*h[3])*(3 + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[1, 7, 3] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3]))/(2 + 4*h[3]), 
 f[1, 7, 23] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
       (3 + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[1, 8, 3] -> (2*f[1, 1, 23]*(1 + 2*h[3]) - 
    f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3]))/(2 + 4*h[3]), 
 f[1, 8, 7] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3]))/(2 + 4*h[3]), 
 f[1, 8, 23] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
      (3 + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[1, 8, 27] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
      (3 + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[1, 9, 6] -> -((f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3]))/(4 + 8*h[3])), 
 f[1, 9, 10] -> (-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
      (-1 + 2*h[3])) + 2*f[1, 1, 27]*(1 + 2*h[3]))/(4 + 8*h[3]), 
 f[1, 9, 26] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
      2*f[1, 1, 23]*(1 + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[1, 9, 30] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) - 
     2*f[1, 1, 27]*(1 + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[1, 12, 2] -> (2*f[1, 1, 23] + (f[1, 1, 3]*(1 + 4*h[2] - 2*h[3])*
      (1 - 2*h[1] + 2*h[2] + 2*h[3]))/((1 + 2*h[2])*(1 + 2*h[3])))/4, 
 f[1, 12, 14] -> -((1 + h[2])*(3 - 2*h[1] + 2*h[2] + 2*h[3])*
     (-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) + 
      2*f[1, 1, 27]*(1 + 2*h[3])))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 12, 16] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (-(f[1, 1, 3]*(1 + 4*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      (-3 - 2*h[3] + h[2]*(-6 + 4*h[3]))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[1, 12, 18] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
      (3 - 2*h[3] + 4*h[2]*(3 + h[3])) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      (-3 + 2*h[3] + h[2]*(-6 + 8*h[3]))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[1, 12, 32] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 + 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
      8*h[2]*(2 + h[3]) - 8*h[1]*(2 + h[2] + h[3]))*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[2] + 2*h[3]) - 
      f[1, 1, 3]*(1 + 2*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)))/(32*(1 + 2*h[2])*(1 + h[3])*
    (1 + 2*h[3])^2), f[1, 14, 2] -> 
  (2*f[1, 1, 27] - (f[1, 1, 7]*(1 + 4*h[2] - 2*h[3])*
      (1 - 2*h[1] + 2*h[2] + 2*h[3]))/((1 + 2*h[2])*(1 + 2*h[3])))/4, 
 f[1, 14, 12] -> ((1 + h[2])*(3 - 2*h[1] + 2*h[2] + 2*h[3])*
    (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3])))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 14, 16] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
     (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
       (3 - 2*h[3] + 4*h[2]*(3 + h[3])) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (-3 + 2*h[3] + h[2]*(-6 + 8*h[3]))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[1, 14, 18] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
     (-(f[1, 1, 7]*(1 + 4*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
        (-3 + 4*h[3] + 4*h[3]^2)) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (-3 - 2*h[3] + h[2]*(-6 + 4*h[3]))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[1, 14, 32] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 + 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
      8*h[2]*(2 + h[3]) - 8*h[1]*(2 + h[2] + h[3]))*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[2] + 2*h[3]) + 
      f[1, 1, 7]*(1 + 2*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)))/(32*(1 + 2*h[2])*(1 + h[3])*
    (1 + 2*h[3])^2), f[1, 16, 3] -> 
  -((3 - 2*h[1] + 2*h[2] + 2*h[3])*
     (-(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(1 + 4*h[2] - 2*h[3])) + 
      2*f[1, 1, 23]*(1 + 2*h[2])*(1 + 2*h[3])))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[1, 16, 7] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
     (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(1 + 4*h[2] - 2*h[3]) + 
      2*f[1, 1, 27]*(1 + 2*h[2])*(1 + 2*h[3])))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[1, 16, 23] -> 
  ((15 + 4*h[1]^2 + 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]) - 
     8*h[1]*(2 + h[2] + h[3]))*(2*f[1, 1, 23]*(1 + 2*h[3])*
      (3 + 4*h[2] + 2*h[3]) - f[1, 1, 3]*(1 + 2*h[2])*
      (1 - 2*h[1] + 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2)))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[1, 16, 27] -> 
  (-((1 + h[1] + h[2])*(-5 + 2*h[1] - 2*h[2] - 2*h[3])*
      (3 - 2*h[1] + 2*h[2] + 2*h[3])^2*(2*f[1, 1, 27]*(h[1] - h[2])*
        (1 + 2*h[3])*(1 + 2*h[1] + 2*h[2] + 2*h[3]) - 
       f[1, 1, 7]*(h[1] + h[2])*(-1 + 2*h[3])*(4*h[1]^2 - 8*h[1]*h[2] + 
         4*h[2]^2 - (1 + 2*h[3])^2))) + 
    (4*(-1 + h[1] - h[2])*(1 + 2*h[3])*
      (-(f[1, 1, 7]*(h[1] - h[2])*(-1 + 2*h[1] + 2*h[2] - 2*h[3])*
         (-1 + 2*h[3])) + 2*f[1, 1, 27]*(h[1] + h[2])*(1 + 2*h[3]))*
      (-16*h[1]^2 + 16*h[1]^4 - 16*h[1]^3*(3 + 2*h[2] + 2*h[3]) + 
       4*h[1]*(3 + 2*h[2] + 2*h[3])^3 - (3 + 2*h[2] + 2*h[3])^2*
        (5 + 4*h[2]^2 + 12*h[3] + 4*h[3]^2 + 4*h[2]*(3 + 2*h[3]))))/
     (4 + 8*h[3]))/(16*h[1]*(1 + 2*h[2])*(1 + 2*h[3])^3), 
 f[2, 1, 2] -> f[1, 1, 3]/2, f[2, 1, 14] -> 
  (2*f[1, 1, 27]*(1 + 2*h[3]) - f[1, 1, 7]*(-1 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[2, 1, 16] -> f[1, 1, 23] - (f[1, 1, 3]*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-3 + 4*h[3] + 4*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[2, 1, 18] -> f[1, 1, 23]/2 - (f[1, 1, 3]*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-3 + 2*h[3] + 8*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[2, 1, 32] -> -(f[1, 1, 23]*(-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3]))/
   (8*(1 + h[3])), f[2, 2, 10] -> (f[1, 1, 3]*(1 - 2*h[3]))/2, 
 f[2, 2, 30] -> (f[1, 1, 23]*(1 - 2*h[3]))/2, 
 f[2, 3, 7] -> f[1, 1, 23] - (f[1, 1, 3]*(h[1] - h[2])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[2, 3, 27] -> 
  ((-1 + 2*h[3])*(4*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(3 + 2*h[3])*(-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + 
       (1 + 2*h[3])^2)))/(4*(1 + 2*h[3])^2), 
 f[2, 4, 6] -> -((f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3]))/(4 + 8*h[3])), 
 f[2, 4, 10] -> (2*f[1, 1, 27]*(1 + 2*h[3]) - f[1, 1, 7]*(-1 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[2, 4, 26] -> -((-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
      2*f[1, 1, 23]*(1 + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[2, 4, 30] -> ((-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[2, 5, 3] -> -((2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + 2*h[2]*(5 + 6*h[3])))/
    (4 + 8*h[3])), f[2, 5, 7] -> 
  -((2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*
      ((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 2*h[1]*(5 + 6*h[3])))/
    (4 + 8*h[3])), f[2, 5, 23] -> 
  (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + 
      (1 + 2*h[3])^2) - 2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
      h[1]*(6 + 4*h[3]) + 2*h[2]*(1 + 6*h[3])))/(8*(1 + 2*h[3])^2), 
 f[2, 5, 27] -> (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
     (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) - 
    2*f[1, 1, 27]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
      2*h[1]*(1 + 6*h[3])))/(8*(1 + 2*h[3])^2), 
 f[2, 6, 14] -> -(((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3]) - 
      f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3])))/
    (4 + 8*h[3])), f[2, 7, 2] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[2, 7, 12] -> 
  -(((1 + h[2])*(-(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
        (-1 + 2*h[3])) - 2*f[1, 1, 23]*(1 + 2*h[3])))/(2 + 4*h[3])), 
 f[2, 7, 16] -> 
  -(2*f[1, 1, 27]*(6*h[1]*(-1 + 2*h[3]) - (-3 + 2*h[3])*
        (1 + 2*h[2] + 2*h[3])) + (f[1, 1, 7]*(-1 + 2*h[3])*
       (12*h[1]^2*(3 + 2*h[3]) - 4*h[1]*(3 + 10*h[3] + 8*h[3]^2 + 
          4*h[2]*(3 + h[3])) + (-3 + 2*h[3])*(-4*h[2]^2 + (1 + 2*h[3])^2)))/
      (1 + 2*h[3]))/(16*h[3]), f[2, 7, 18] -> 
  (-2*f[1, 1, 27]*(1 + 2*h[3])*(6*h[1]*(-1 + 2*h[3]) + 
      (3 + 2*h[3])*(1 + 2*h[2] + 2*h[3])) + 
    f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-12*h[1]^2 - 4*h[2]^2 + 
      (1 + 2*h[3])^2 + 4*h[1]*(1 + 4*h[2] + 2*h[3])))/(16*h[3]*(1 + 2*h[3])), 
 f[2, 7, 32] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[2, 8, 2] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3]) - f[1, 1, 3]*
     ((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[2, 8, 14] -> 
  (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[2] - 2*h[3])*
     (-1 + 2*h[3]) - 2*f[1, 1, 27]*(1 + 2*h[3])*(1 + 2*h[2] + 2*h[3]))/
   (4 + 8*h[3]), f[2, 8, 16] -> 
  (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 12*h[3] - 4*h[3]^2 + 
      6*h[1]*(-1 + 2*h[3]) + h[2]*(6 + 4*h[3])) + 
    f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-1 + 12*h[1]^2 + 4*h[2]^2 + 
      8*h[2]*h[3] + 4*h[3]^2 - 4*h[1]*(1 + 4*h[2] + 4*h[3])))/
   (16*h[3]*(1 + 2*h[3])), f[2, 8, 18] -> 
  -(2*f[1, 1, 23]*(3 + h[2]*(6 - 4*h[3]) + 4*h[3]^2 + 6*h[1]*(-1 + 2*h[3])) + 
     (f[1, 1, 3]*(-1 + 2*h[3])*(3 + 22*h[3] + 36*h[3]^2 + 8*h[3]^3 + 
        4*h[2]^2*(-3 + 2*h[3]) - 12*h[1]^2*(3 + 2*h[3]) + 
        8*h[2]*h[3]*(3 + 2*h[3]) + 4*h[1]*(3 + 4*h[3] + 4*h[3]^2 + 
          4*h[2]*(3 + h[3]))))/(1 + 2*h[3]))/(16*h[3]), 
 f[2, 8, 32] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 23]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[2, 9, 22] -> 
  ((-1 + 2*h[3])*(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3])))/(4 + 8*h[3]), 
 f[2, 10, 2] -> (2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/
   (8 + 16*h[3]), f[2, 10, 14] -> 
  (h[1]*(-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) + 
     2*f[1, 1, 27]*(1 + 2*h[3])))/(4 + 8*h[3]), 
 f[2, 10, 16] -> (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (1 + 4*h[1]^2 + 12*h[2]^2 - 4*h[1]*(1 + 4*h[2]) - 4*h[3]^2 + 
      8*h[2]*(1 + h[3])) + 2*f[1, 1, 23]*(1 + 2*h[3])*
     ((-1 + 2*h[3])*(3 + 6*h[2] + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (32*h[3]*(1 + 2*h[3])), f[2, 10, 18] -> 
  -(2*f[1, 1, 23]*(1 + 2*h[3])*(-((-1 + 2*h[3])*(3 + 6*h[2] + 2*h[3])) + 
       h[1]*(-6 + 4*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
      (4*h[1]^2*(-3 + 2*h[3]) - (3 + 2*h[3])*(1 + 12*h[2]^2 - 4*h[3]^2 + 
         8*h[2]*(1 + h[3])) + 4*h[1]*(3 - 4*h[3]^2 + 4*h[2]*(3 + h[3]))))/
   (32*h[3]*(1 + 2*h[3])), f[2, 10, 32] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (64*(1 + h[3])*(1 + 2*h[3])^2), f[2, 12, 10] -> 
  ((-1 + 2*h[3])*(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
      (1 + 4*h[2] - 2*h[3]) - 2*f[1, 1, 23]*(1 + 2*h[2])*(1 + 2*h[3])))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[2, 12, 30] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[2] + 2*h[3]) - 
      f[1, 1, 3]*(1 + 2*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[2, 13, 7] -> (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*(2 + h[1])*h[2] + 
      4*h[2]^2 + 2*h[3]) + f[1, 1, 3]*(3 + 2*h[3])*(-1 + 8*h[1]^2*h[2] - 
      16*h[2]^2 - 8*h[2]^3 + 4*h[3]^2 - 2*h[1]*(1 + 4*h[2])*(-1 + 2*h[3]) + 
      h[2]*(-8 - 4*h[3] + 8*h[3]^2)))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 13, 27] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[2]^2 + 2*h[3] + 
       2*h[2]*(5 + 2*h[1] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
      (-1 + 8*h[1]^2*h[2] - 8*h[2]^3 + h[1]*(2 + h[2]*(12 - 8*h[3]) - 
         4*h[3]) + 4*h[3]^2 - 4*h[2]^2*(5 + 2*h[3]) - 2*h[2]*(5 + 6*h[3]))))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[2, 14, 6] -> 
  ((1 + h[2])*(1 + 2*h[1] + 2*h[2] - 2*h[3])*
    (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3])))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 14, 10] -> (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
      h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
     (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
      h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2)))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 14, 26] -> ((1 + h[2])*(-1 + 2*h[3])*
    (-(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) - 
     2*f[1, 1, 23]*(1 + 2*h[3]))*(-4*h[1]^2 + (3 + 2*h[2] + 2*h[3])^2))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[2, 14, 30] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[2, 15, 3] -> -((1 + h[2])*(-2*f[1, 1, 23]*(-3 + 2*h[1] - 6*h[2] - 2*h[3])*
       (1 + 2*h[3]) + f[1, 1, 3]*(3 + h[1]^2*(4 - 8*h[3]) + 2*h[3] - 
        12*h[3]^2 - 8*h[3]^3 + 4*h[2]^2*(7 + 2*h[3]) + 4*h[2]*(5 + 6*h[3]) - 
        8*h[1]*(1 + 4*h[2] - h[3] - 2*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[2, 15, 7] -> 
  (2*f[1, 1, 27]*(1 + 2*h[3])*(-2*h[1]*(1 + 3*h[2]) + 
      h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*
     (-(h[2]*(-1 + 2*h[3])*(-4*h[2]^2 + (1 + 2*h[3])^2)) - 
      4*h[1]^2*(1 - 2*h[3] + h[2]*(7 + 2*h[3])) + 
      2*h[1]*(1 + 16*h[2]^2 - 4*h[3]^2 + 4*h[2]*(2 + 3*h[3] + 2*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[2, 15, 23] -> 
  -((1 + h[2])*(3 - 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 4*h[1]^2 + 12*h[2]^2 - 
        4*h[1]*(1 + 4*h[2]) - 4*h[3]^2 + 8*h[2]*(1 + h[3])) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2 + 
        2*h[2]*(-5 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[2, 15, 27] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*
       (h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        2*h[1]*(-3 - 2*h[3] + h[2]*(-5 + 2*h[3]))) - 
      f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2*(1 + 3*h[2]) + 
        2*h[1]*(1 + 8*h[2]^2 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[2, 16, 2] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(1 + 4*h[2] - 2*h[3])) + 
     2*f[1, 1, 23]*(1 + 2*h[2])*(1 + 2*h[3])))/(8*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 16, 14] -> -((3 - 2*h[1] + 2*h[2] + 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 7]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[2, 16, 16] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[2]^2*(-3 + 2*h[3]) + 
       4*h[2]*(-6 + 7*h[3] + 2*h[3]^2) + 3*(-3 + 4*h[3] + 4*h[3]^2) + 
       2*h[1]*(-3 - 2*h[3] + h[2]*(-6 + 4*h[3]))) + 
     f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-3 - 36*h[2]^2 - 16*h[2]^3 + 
       4*h[1]^2*(1 + 4*h[2]) + 12*h[3]^2 + 4*h[2]*(-5 - 2*h[3] + 4*h[3]^2) - 
       4*h[1]*(-1 + 4*h[3] + h[2]*(-4 + 8*h[3])))))/
   (32*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[2, 16, 18] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[2]^2*(-3 + 4*h[3]) + 
       8*h[2]*(-3 + 4*h[3] + 2*h[3]^2) + 3*(-3 + 4*h[3] + 4*h[3]^2) + 
       2*h[1]*(-3 + 2*h[3] + h[2]*(-6 + 8*h[3]))) + 
     f[1, 1, 3]*(-1 + 2*h[3])*(-9 - 6*h[3] + 36*h[3]^2 + 24*h[3]^3 - 
       16*h[2]^3*(3 + h[3]) - 36*h[2]^2*(3 + 2*h[3]) + 
       4*h[2]*(-15 - 17*h[3] + 4*h[3]^2 + 4*h[3]^3) + 
       4*h[1]^2*(3 - 2*h[3] + 4*h[2]*(3 + h[3])) - 
       4*h[1]*(-3 + 8*h[3] + 4*h[3]^2 + 4*h[2]*(-3 + 2*h[3] + 2*h[3]^2)))))/
   (32*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[2, 16, 32] -> -((-1 + 2*h[3])*(8*h[1]^3 - 4*h[1]^2*(3 + 2*h[2] + 2*h[3]) - 
      2*h[1]*(5 + 2*h[2] + 2*h[3])^2 + (3 + 2*h[2] + 2*h[3])*
       (5 + 2*h[2] + 2*h[3])^2)*(2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 4*h[2] + 2*h[3]) - f[1, 1, 3]*(1 + 2*h[2])*
       (1 - 2*h[1] + 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2)))/
   (64*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), f[4, 1, 2] -> f[1, 1, 7]/2, 
 f[4, 1, 12] -> (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[4, 1, 16] -> -f[1, 1, 27]/2 - (f[1, 1, 7]*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-3 + 2*h[3] + 8*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[4, 1, 18] -> -f[1, 1, 27] - (f[1, 1, 7]*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-3 + 4*h[3] + 4*h[3]^2))/(8*h[3]*(1 + 2*h[3])), 
 f[4, 1, 32] -> (f[1, 1, 27]*(-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3]))/
   (8*(1 + h[3])), f[4, 2, 6] -> (2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[4, 2, 10] -> (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) - 
    2*f[1, 1, 27]*(1 + 2*h[3]))/(4 + 8*h[3]), 
 f[4, 2, 26] -> ((-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[4, 2, 30] -> ((-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
    (-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) + 
     2*f[1, 1, 27]*(1 + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[4, 3, 3] -> (-2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 2*h[1]*(5 + 6*h[3])))/
   (4 + 8*h[3]), f[4, 3, 7] -> (-2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + 2*h[2]*(5 + 6*h[3])))/
   (4 + 8*h[3]), f[4, 3, 23] -> 
  (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + 
      (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
     ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 2*h[1]*(1 + 6*h[3])))/
   (8*(1 + 2*h[3])^2), f[4, 3, 27] -> 
  (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + 
      (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
      h[1]*(6 + 4*h[3]) + 2*h[2]*(1 + 6*h[3])))/(8*(1 + 2*h[3])^2), 
 f[4, 4, 6] -> (f[1, 1, 7]*(-1 + 2*h[3]))/2, 
 f[4, 4, 26] -> (f[1, 1, 27]*(-1 + 2*h[3]))/2, 
 f[4, 5, 3] -> f[1, 1, 27] + (f[1, 1, 7]*(h[1] - h[2])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[4, 5, 23] -> 
  ((-1 + 2*h[3])*(-4*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(3 + 2*h[3])*(-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + 
       (1 + 2*h[3])^2)))/(4*(1 + 2*h[3])^2), 
 f[4, 6, 2] -> (2*f[1, 1, 23]*(1 + 2*h[3]) - 
    f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[4, 6, 14] -> 
  -(((1 + h[2])*(-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
        (-1 + 2*h[3])) + 2*f[1, 1, 27]*(1 + 2*h[3])))/(2 + 4*h[3])), 
 f[4, 6, 16] -> (-2*f[1, 1, 23]*(1 + 2*h[3])*(6*h[1]*(-1 + 2*h[3]) + 
      (3 + 2*h[3])*(1 + 2*h[2] + 2*h[3])) + 
    f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(12*h[1]^2 + 4*h[2]^2 - 
      (1 + 2*h[3])^2 - 4*h[1]*(1 + 4*h[2] + 2*h[3])))/(16*h[3]*(1 + 2*h[3])), 
 f[4, 6, 18] -> (-2*f[1, 1, 23]*(1 + 2*h[3])*(6*h[1]*(-1 + 2*h[3]) - 
      (-3 + 2*h[3])*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
     (12*h[1]^2*(3 + 2*h[3]) - 4*h[1]*(3 + 10*h[3] + 8*h[3]^2 + 
        4*h[2]*(3 + h[3])) + (-3 + 2*h[3])*(-4*h[2]^2 + (1 + 2*h[3])^2)))/
   (16*h[3]*(1 + 2*h[3])), f[4, 6, 32] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 23]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[4, 7, 12] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
     f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(3 + 2*h[3])))/(4 + 8*h[3]), 
 f[4, 8, 2] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[4, 8, 12] -> 
  (f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[2] - 2*h[3])*
     (-1 + 2*h[3]) + 2*f[1, 1, 23]*(1 + 2*h[3])*(1 + 2*h[2] + 2*h[3]))/
   (4 + 8*h[3]), f[4, 8, 16] -> 
  (-2*f[1, 1, 27]*(1 + 2*h[3])*(3 + h[2]*(6 - 4*h[3]) + 4*h[3]^2 + 
      6*h[1]*(-1 + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
     (3 + 22*h[3] + 36*h[3]^2 + 8*h[3]^3 + 4*h[2]^2*(-3 + 2*h[3]) - 
      12*h[1]^2*(3 + 2*h[3]) + 8*h[2]*h[3]*(3 + 2*h[3]) + 
      4*h[1]*(3 + 4*h[3] + 4*h[3]^2 + 4*h[2]*(3 + h[3]))))/
   (16*h[3]*(1 + 2*h[3])), f[4, 8, 18] -> 
  -(2*f[1, 1, 27]*(3 + 12*h[3] - 4*h[3]^2 + 6*h[1]*(-1 + 2*h[3]) + 
       h[2]*(6 + 4*h[3])) + (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
       (-1 + 12*h[1]^2 + 4*h[2]^2 + 8*h[2]*h[3] + 4*h[3]^2 - 
        4*h[1]*(1 + 4*h[2] + 4*h[3])))/(1 + 2*h[3]))/(16*h[3]), 
 f[4, 8, 32] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[4, 9, 22] -> 
  ((-1 + 2*h[3])*(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) - 
     2*f[1, 1, 27]*(1 + 2*h[3])))/(4 + 8*h[3]), 
 f[4, 10, 2] -> (-2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/
   (8 + 16*h[3]), f[4, 10, 12] -> 
  (h[1]*(f[1, 1, 3]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
     2*f[1, 1, 23]*(1 + 2*h[3])))/(4 + 8*h[3]), 
 f[4, 10, 16] -> (2*f[1, 1, 27]*(1 + 2*h[3])*
     (-((-1 + 2*h[3])*(3 + 6*h[2] + 2*h[3])) + h[1]*(-6 + 4*h[3])) - 
    f[1, 1, 7]*(-1 + 2*h[3])*(4*h[1]^2*(-3 + 2*h[3]) - 
      (3 + 2*h[3])*(1 + 12*h[2]^2 - 4*h[3]^2 + 8*h[2]*(1 + h[3])) + 
      4*h[1]*(3 - 4*h[3]^2 + 4*h[2]*(3 + h[3]))))/(32*h[3]*(1 + 2*h[3])), 
 f[4, 10, 18] -> (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
     (1 + 4*h[1]^2 + 12*h[2]^2 - 4*h[1]*(1 + 4*h[2]) - 4*h[3]^2 + 
      8*h[2]*(1 + h[3])) - 2*f[1, 1, 27]*(1 + 2*h[3])*
     ((-1 + 2*h[3])*(3 + 6*h[2] + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (32*h[3]*(1 + 2*h[3])), f[4, 10, 32] -> 
  -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (64*(1 + h[3])*(1 + 2*h[3])^2), f[4, 12, 6] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
      h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
     (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
      h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2)))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 12, 10] -> ((1 + h[2])*(1 + 2*h[1] + 2*h[2] - 2*h[3])*
    (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3]) - 
     2*f[1, 1, 27]*(1 + 2*h[3])))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 12, 26] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[4, 12, 30] -> -((1 + h[2])*(-1 + 2*h[3])*
     (-(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])) + 
      2*f[1, 1, 27]*(1 + 2*h[3]))*(-4*h[1]^2 + (3 + 2*h[2] + 2*h[3])^2))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[4, 13, 3] -> 
  (-2*f[1, 1, 23]*(1 + 2*h[3])*(-2*h[1]*(1 + 3*h[2]) + 
      h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*
     (-(h[2]*(-1 + 2*h[3])*(-4*h[2]^2 + (1 + 2*h[3])^2)) - 
      4*h[1]^2*(1 - 2*h[3] + h[2]*(7 + 2*h[3])) + 
      2*h[1]*(1 + 16*h[2]^2 - 4*h[3]^2 + 4*h[2]*(2 + 3*h[3] + 2*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[4, 13, 7] -> 
  -((1 + h[2])*(2*f[1, 1, 27]*(-3 + 2*h[1] - 6*h[2] - 2*h[3])*(1 + 2*h[3]) + 
      f[1, 1, 7]*(3 + h[1]^2*(4 - 8*h[3]) + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
        4*h[2]^2*(7 + 2*h[3]) + 4*h[2]*(5 + 6*h[3]) - 
        8*h[1]*(1 + 4*h[2] - h[3] - 2*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[4, 13, 23] -> 
  ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3])*
      (h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       2*h[1]*(-3 - 2*h[3] + h[2]*(-5 + 2*h[3]))) - 
     f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2*(1 + 3*h[2]) + 
       2*h[1]*(1 + 8*h[2]^2 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[4, 13, 27] -> ((1 + h[2])*(3 - 2*h[1] + 2*h[2] + 2*h[3])*
    (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 4*h[1]^2 + 12*h[2]^2 - 
       4*h[1]*(1 + 4*h[2]) - 4*h[3]^2 + 8*h[2]*(1 + h[3])) - 
     2*f[1, 1, 27]*(1 + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2 + 
       2*h[2]*(-5 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[4, 14, 6] -> 
  ((-1 + 2*h[3])*(f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*
      (1 + 4*h[2] - 2*h[3]) + 2*f[1, 1, 27]*(1 + 2*h[2])*(1 + 2*h[3])))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[4, 14, 26] -> 
  ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[2] + 2*h[3]) - 
     f[1, 1, 7]*(1 + 2*h[2])*(1 - 2*h[1] + 2*h[2] + 2*h[3])*
      (-3 + 4*h[3] + 4*h[3]^2)))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[4, 15, 3] -> (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*(2 + h[1])*h[2] + 
      4*h[2]^2 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*(-1 + 8*h[1]^2*h[2] - 
      16*h[2]^2 - 8*h[2]^3 + 4*h[3]^2 - 2*h[1]*(1 + 4*h[2])*(-1 + 2*h[3]) + 
      h[2]*(-8 - 4*h[3] + 8*h[3]^2)))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 15, 23] -> -((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[2]^2 + 2*h[3] + 
        2*h[2]*(5 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (-1 + 8*h[1]^2*h[2] - 8*h[2]^3 + h[1]*(2 + h[2]*(12 - 8*h[3]) - 
          4*h[3]) + 4*h[3]^2 - 4*h[2]^2*(5 + 2*h[3]) - 2*h[2]*(5 + 6*h[3]))))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])^2), f[4, 16, 2] -> 
  -((3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (f[1, 1, 7]*(-1 + 2*h[1] - 2*h[2] - 2*h[3])*(1 + 4*h[2] - 2*h[3]) + 
      2*f[1, 1, 27]*(1 + 2*h[2])*(1 + 2*h[3])))/
   (8*(1 + 2*h[2])*(1 + 2*h[3])), f[4, 16, 12] -> 
  ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*
      (2*h[1]*(1 + h[2]) + h[2]*(1 + 2*h[2] + 2*h[3])) + 
     f[1, 1, 3]*(-1 + 2*h[3])*(4*h[1]^2*(1 + h[2]) - 
       2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 16, 16] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[2]^2*(-3 + 4*h[3]) + 
       8*h[2]*(-3 + 4*h[3] + 2*h[3]^2) + 3*(-3 + 4*h[3] + 4*h[3]^2) + 
       2*h[1]*(-3 + 2*h[3] + h[2]*(-6 + 8*h[3]))) + 
     f[1, 1, 7]*(-1 + 2*h[3])*(-9 - 6*h[3] + 36*h[3]^2 + 24*h[3]^3 - 
       16*h[2]^3*(3 + h[3]) - 36*h[2]^2*(3 + 2*h[3]) + 
       4*h[2]*(-15 - 17*h[3] + 4*h[3]^2 + 4*h[3]^3) + 
       4*h[1]^2*(3 - 2*h[3] + 4*h[2]*(3 + h[3])) - 
       4*h[1]*(-3 + 8*h[3] + 4*h[3]^2 + 4*h[2]*(-3 + 2*h[3] + 2*h[3]^2)))))/
   (32*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[4, 16, 18] -> ((-3 + 2*h[1] - 2*h[2] - 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[2]^2*(-3 + 2*h[3]) + 
       4*h[2]*(-6 + 7*h[3] + 2*h[3]^2) + 3*(-3 + 4*h[3] + 4*h[3]^2) + 
       2*h[1]*(-3 - 2*h[3] + h[2]*(-6 + 4*h[3]))) + 
     f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-3 - 36*h[2]^2 - 16*h[2]^3 + 
       4*h[1]^2*(1 + 4*h[2]) + 12*h[3]^2 + 4*h[2]*(-5 - 2*h[3] + 4*h[3]^2) - 
       4*h[1]*(-1 + 4*h[3] + h[2]*(-4 + 8*h[3])))))/
   (32*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[4, 16, 32] -> ((-1 + 2*h[3])*(8*h[1]^3 - 4*h[1]^2*(3 + 2*h[2] + 2*h[3]) - 
     2*h[1]*(5 + 2*h[2] + 2*h[3])^2 + (3 + 2*h[2] + 2*h[3])*
      (5 + 2*h[2] + 2*h[3])^2)*(2*f[1, 1, 27]*(1 + 2*h[3])*
      (3 + 4*h[2] + 2*h[3]) + f[1, 1, 7]*(1 + 2*h[2])*
      (1 - 2*h[1] + 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2)))/
   (64*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[6, 1, 7] -> (2*f[1, 1, 23]*(1 + 2*h[3]) - f[1, 1, 3]*(3 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(2 + 4*h[3]), 
 f[6, 1, 27] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(3 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[6, 2, 14] -> -(((-1 + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3]) + 
      f[1, 1, 3]*(3 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4 + 8*h[3])), 
 f[6, 4, 2] -> (2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[6, 4, 14] -> 
  -(((1 + h[1])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(2 + 4*h[3])), 
 f[6, 4, 16] -> (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (4*h[1]^2 - 16*h[1]*h[2] + 12*h[2]^2 - 4*h[2]*(1 + 2*h[3]) - 
      (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
      6*h[2]*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/(16*h[3]*(1 + 2*h[3])), 
 f[6, 4, 18] -> (2*f[1, 1, 23]*(3 + h[1]*(6 - 4*h[3]) + 4*h[3] - 4*h[3]^2 + 
      6*h[2]*(-1 + 2*h[3])) + (f[1, 1, 3]*(-1 + 2*h[3])*
      (h[1]^2*(12 - 8*h[3]) - 16*h[1]*h[2]*(3 + h[3]) + 
       (-3 + 2*h[3])*(1 + 2*h[3])^2 + 12*h[2]^2*(3 + 2*h[3]) - 
       4*h[2]*(3 + 10*h[3] + 8*h[3]^2)))/(1 + 2*h[3]))/(16*h[3]), 
 f[6, 4, 32] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[6, 7, 3] -> 
  -(((1 + h[2])*(2*f[1, 1, 23]*(1 + 2*h[3]) + 
      f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
    (1 + 2*h[3])), f[6, 7, 7] -> 
  -(((1 + h[1])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
    (1 + 2*h[3])), f[6, 7, 23] -> 
  -((1 + h[2])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (2*(1 + 2*h[3])^2), f[6, 7, 27] -> 
  -((1 + h[1])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (2*(1 + 2*h[3])^2), f[6, 8, 7] -> -2*f[1, 1, 23]*(2 + h[1] + h[2]) + 
   (f[1, 1, 3]*(h[1] - h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[6, 8, 27] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3])*
       (5 + 2*h[1] + 2*h[2] + 2*h[3]) - f[1, 1, 3]*(2 + h[1] + h[2])*
       (3 + 2*h[3])*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)))/
   (2*(1 + 2*h[3])^2), f[6, 9, 10] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[6, 9, 30] -> 
  ((-1 + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + 
       h[1]*(6 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[6, 12, 14] -> ((-1 + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3])*
      (3 + 2*h[2]^2 + 2*h[3] + h[2]*(7 + 2*h[1] + 2*h[3])) + 
     f[1, 1, 3]*(3 + 2*h[3])*(-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
       h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
       h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 14, 2] -> -((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(1 - 4*h[3]^2 + 
        h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[6, 14, 14] -> 
  ((1 + h[1])*(-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(2*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 14, 16] -> 
  -((1 + h[2])*(2*f[1, 1, 23]*(1 + 2*h[3])*(-9 + 18*h[3] + 4*h[3]^2 - 
        8*h[3]^3 + 12*h[2]^2*(-1 + 2*h[3]) + 4*h[1]^2*(3 + 2*h[3]) + 
        4*h[1]*(3 + (2 + 8*h[2])*h[3]) + 8*h[2]*(-3 + 9*h[3] + 2*h[3]^2)) + 
      f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(3 + 8*h[1]^3 + 24*h[2]^3 + 
        h[2]^2*(52 - 8*h[3]) - 2*h[3] - 12*h[3]^2 + 8*h[3]^3 - 
        4*h[1]^2*(-1 + 6*h[2] + 2*h[3]) + h[2]*(26 + 8*h[3] - 24*h[3]^2) - 
        2*h[1]*(5 + 4*h[2]^2 - 4*h[3] + 4*h[3]^2 - 4*h[2]*(-5 + 6*h[3])))))/
   (16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[6, 14, 18] -> 
  -((1 + h[2])*(2*f[1, 1, 23]*(1 + 2*h[3])*(h[1]^2*(12 - 8*h[3]) + 
        12*h[2]^2*(-1 + 2*h[3]) + (-1 + 2*h[3])*(3 + 2*h[3])^2 + 
        4*h[1]*(3 + (-2 + 4*h[2])*h[3]) + 8*h[2]*(-3 + 6*h[3] + 4*h[3]^2)) - 
      f[1, 1, 3]*(-1 + 2*h[3])*(8*h[1]^3*(-3 + 2*h[3]) - 
        24*h[2]^3*(3 + 2*h[3]) + (3 + 2*h[3])^2*(-1 + 4*h[3]^2) - 
        4*h[2]^2*(39 + 40*h[3] + 4*h[3]^2) + 2*h[2]*(-39 - 70*h[3] - 
          4*h[3]^2 + 24*h[3]^3) + 4*h[1]^2*(-3 + 8*h[3] - 4*h[3]^2 + 
          6*h[2]*(3 + 2*h[3])) - 2*h[1]*(-15 - 2*h[3] + 28*h[3]^2 + 
          8*h[3]^3 + 4*h[2]^2*(-3 + 2*h[3]) + 4*h[2]*(-15 + 4*h[3] + 
            12*h[3]^2)))))/(16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[6, 14, 32] -> -((1 + h[2])*(-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 
      4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[6, 16, 7] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
       h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
      (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
       h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
       h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 16, 27] -> -((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
      16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
        h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
       (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
        h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
        h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[7, 1, 3] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(2 + 4*h[3]), 
 f[7, 1, 23] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[7, 2, 2] -> (2*f[1, 1, 27]*(1 + 2*h[3]) - 
    f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[7, 2, 12] -> 
  -(((1 + h[1])*(2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(2 + 4*h[3])), 
 f[7, 2, 16] -> (-2*f[1, 1, 27]*(1 + 2*h[3])*(-3 + h[2]*(6 - 12*h[3]) - 
      4*h[3] + 4*h[3]^2 + h[1]*(-6 + 4*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
     (16*h[1]*h[2]*(3 + h[3]) + 4*h[1]^2*(-3 + 2*h[3]) - 
      (-3 + 2*h[3])*(1 + 2*h[3])^2 - 12*h[2]^2*(3 + 2*h[3]) + 
      4*h[2]*(3 + 10*h[3] + 8*h[3]^2)))/(16*h[3]*(1 + 2*h[3])), 
 f[7, 2, 18] -> (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
      6*h[2]*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])) + 
    f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 16*h[1]*h[2] - 
      12*h[2]^2 + (1 + 2*h[3])^2 + h[2]*(4 + 8*h[3])))/
   (16*h[3]*(1 + 2*h[3])), f[7, 2, 32] -> 
  -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 
        4*h[2]^2 + (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[7, 4, 12] -> 
  -(((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4 + 8*h[3])), 
 f[7, 6, 3] -> -(((1 + h[1])*(-2*f[1, 1, 23]*(1 + 2*h[3]) + 
      f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
    (1 + 2*h[3])), f[7, 6, 7] -> 
  -(((1 + h[2])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
    (1 + 2*h[3])), f[7, 6, 23] -> 
  ((1 + h[1])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
       4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (2*(1 + 2*h[3])^2), f[7, 6, 27] -> 
  ((1 + h[2])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
       4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 27]*(1 + 2*h[3])*
      (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (2*(1 + 2*h[3])^2), f[7, 8, 3] -> 2*f[1, 1, 27]*(2 + h[1] + h[2]) + 
   (f[1, 1, 7]*(h[1] - h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[7, 8, 23] -> 
  ((-1 + 2*h[3])*(-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3])*
      (5 + 2*h[1] + 2*h[2] + 2*h[3]) - f[1, 1, 7]*(2 + h[1] + h[2])*
      (3 + 2*h[3])*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)))/
   (2*(1 + 2*h[3])^2), f[7, 9, 6] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) - 
     f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[7, 9, 26] -> 
  -((-1 + 2*h[3])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
       (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
        h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[7, 12, 2] -> -((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(1 - 4*h[3]^2 + 
        h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[7, 12, 12] -> 
  -((1 + h[1])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(2*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 12, 16] -> ((1 + h[2])*(2*f[1, 1, 27]*(1 + 2*h[3])*
      (h[1]^2*(12 - 8*h[3]) + 12*h[2]^2*(-1 + 2*h[3]) + 
       (-1 + 2*h[3])*(3 + 2*h[3])^2 + 4*h[1]*(3 + (-2 + 4*h[2])*h[3]) + 
       8*h[2]*(-3 + 6*h[3] + 4*h[3]^2)) + f[1, 1, 7]*(-1 + 2*h[3])*
      (8*h[1]^3*(-3 + 2*h[3]) - 24*h[2]^3*(3 + 2*h[3]) + 
       (3 + 2*h[3])^2*(-1 + 4*h[3]^2) - 4*h[2]^2*(39 + 40*h[3] + 4*h[3]^2) + 
       2*h[2]*(-39 - 70*h[3] - 4*h[3]^2 + 24*h[3]^3) + 
       4*h[1]^2*(-3 + 8*h[3] - 4*h[3]^2 + 6*h[2]*(3 + 2*h[3])) - 
       2*h[1]*(-15 - 2*h[3] + 28*h[3]^2 + 8*h[3]^3 + 4*h[2]^2*(-3 + 2*h[3]) + 
         4*h[2]*(-15 + 4*h[3] + 12*h[3]^2)))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[7, 12, 18] -> 
  -((1 + h[2])*(-2*f[1, 1, 27]*(1 + 2*h[3])*(-9 + 18*h[3] + 4*h[3]^2 - 
        8*h[3]^3 + 12*h[2]^2*(-1 + 2*h[3]) + 4*h[1]^2*(3 + 2*h[3]) + 
        4*h[1]*(3 + (2 + 8*h[2])*h[3]) + 8*h[2]*(-3 + 9*h[3] + 2*h[3]^2)) + 
      f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(3 + 8*h[1]^3 + 24*h[2]^3 + 
        h[2]^2*(52 - 8*h[3]) - 2*h[3] - 12*h[3]^2 + 8*h[3]^3 - 
        4*h[1]^2*(-1 + 6*h[2] + 2*h[3]) + h[2]*(26 + 8*h[3] - 24*h[3]^2) - 
        2*h[1]*(5 + 4*h[2]^2 - 4*h[3] + 4*h[3]^2 - 4*h[2]*(-5 + 6*h[3])))))/
   (16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[7, 12, 32] -> -((1 + h[2])*(-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 
      4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) - 2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[7, 14, 12] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
        h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
        h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
        h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 16, 3] -> -((3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
        h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
        h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
        h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[7, 16, 23] -> -((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
      16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
        h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
        h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
        h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[8, 1, 3] -> (2*f[1, 1, 23]*(1 + 2*h[3]) - f[1, 1, 3]*(3 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(2 + 4*h[3]), 
 f[8, 1, 7] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(2 + 4*h[3]), 
 f[8, 1, 23] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(3 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[8, 1, 27] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(3 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[3])^2), 
 f[8, 2, 2] -> (2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[8, 2, 14] -> 
  (2*f[1, 1, 27]*(1 + 2*h[3])*(1 + 2*h[1] + 2*h[3]) - 
    f[1, 1, 7]*(-1 + 2*h[1] - 2*h[3])*(-1 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[8, 2, 16] -> (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (-1 + 4*h[1]^2 + 12*h[2]^2 + 4*h[3]^2 + 8*h[1]*(-2*h[2] + h[3]) - 
      4*h[2]*(1 + 4*h[3])) + 2*f[1, 1, 23]*(1 + 2*h[3])*
     (3 + 12*h[3] - 4*h[3]^2 + 6*h[2]*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (16*h[3]*(1 + 2*h[3])), f[8, 2, 18] -> 
  (2*f[1, 1, 23]*(3 + h[1]*(6 - 4*h[3]) + 4*h[3]^2 + 6*h[2]*(-1 + 2*h[3])) - 
    (f[1, 1, 3]*(-1 + 2*h[3])*(3 + 22*h[3] + 36*h[3]^2 + 8*h[3]^3 + 
       4*h[1]^2*(-3 + 2*h[3]) - 12*h[2]^2*(3 + 2*h[3]) + 
       4*h[2]*(3 + 4*h[3] + 4*h[3]^2) + 8*h[1]*(2*h[2]*(3 + h[3]) + 
         h[3]*(3 + 2*h[3]))))/(1 + 2*h[3]))/(16*h[3]), 
 f[8, 2, 32] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[8, 4, 2] -> 
  (2*f[1, 1, 27]*(1 + 2*h[3]) - f[1, 1, 7]*(1 - 4*h[3]^2 + 
      h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3])))/(4 + 8*h[3]), 
 f[8, 4, 12] -> -((2*f[1, 1, 23]*(1 + 2*h[3])*(1 + 2*h[1] + 2*h[3]) + 
     f[1, 1, 3]*(-1 + 2*h[1] - 2*h[3])*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3])), 
 f[8, 4, 16] -> (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + h[1]*(6 - 4*h[3]) + 
      4*h[3]^2 + 6*h[2]*(-1 + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
     (3 + 22*h[3] + 36*h[3]^2 + 8*h[3]^3 + 4*h[1]^2*(-3 + 2*h[3]) - 
      12*h[2]^2*(3 + 2*h[3]) + 4*h[2]*(3 + 4*h[3] + 4*h[3]^2) + 
      8*h[1]*(2*h[2]*(3 + h[3]) + h[3]*(3 + 2*h[3]))))/
   (16*h[3]*(1 + 2*h[3])), f[8, 4, 18] -> 
  (-((f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-1 + 4*h[1]^2 + 12*h[2]^2 + 
        4*h[3]^2 + 8*h[1]*(-2*h[2] + h[3]) - 4*h[2]*(1 + 4*h[3])))/
      (1 + 2*h[3])) + 2*f[1, 1, 27]*(3 + 12*h[3] - 4*h[3]^2 + 
      6*h[2]*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/(16*h[3]), 
 f[8, 4, 32] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 
        4*h[2]^2 + (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[8, 6, 7] -> 
  2*f[1, 1, 23]*(2 + h[1] + h[2]) - 
   (f[1, 1, 3]*(h[1] - h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[8, 6, 27] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3])*
      (5 + 2*h[1] + 2*h[2] + 2*h[3]) - f[1, 1, 3]*(2 + h[1] + h[2])*
      (3 + 2*h[3])*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)))/
   (2*(1 + 2*h[3])^2), f[8, 7, 3] -> -2*f[1, 1, 27]*(2 + h[1] + h[2]) - 
   (f[1, 1, 7]*(h[1] - h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(3 + 2*h[3]))/
    (1 + 2*h[3]), f[8, 7, 23] -> 
  -((-1 + 2*h[3])*(-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3])*
       (5 + 2*h[1] + 2*h[2] + 2*h[3]) - f[1, 1, 7]*(2 + h[1] + h[2])*
       (3 + 2*h[3])*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)))/
   (2*(1 + 2*h[3])^2), f[8, 8, 3] -> -2*f[1, 1, 23]*(h[1] - h[2]) + 
   (f[1, 1, 3]*(2 - 8*h[3]^2 + h[1]^2*(6 + 4*h[3]) + h[2]^2*(6 + 4*h[3]) + 
      h[2]*(5 + 8*h[3] - 4*h[3]^2) + h[1]*(5 + 8*h[3] - 4*h[3]^2 + 
        h[2]*(-4 + 8*h[3]))))/(1 + 2*h[3]), 
 f[8, 8, 7] -> 2*f[1, 1, 27]*(h[1] - h[2]) + 
   (f[1, 1, 7]*(2 - 8*h[3]^2 + h[1]^2*(6 + 4*h[3]) + h[2]^2*(6 + 4*h[3]) + 
      h[2]*(5 + 8*h[3] - 4*h[3]^2) + h[1]*(5 + 8*h[3] - 4*h[3]^2 + 
        h[2]*(-4 + 8*h[3]))))/(1 + 2*h[3]), 
 f[8, 8, 23] -> (-(f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)) + 
    2*f[1, 1, 23]*(1 + 2*h[3])*(6 + 16*h[3] + 8*h[3]^2 + 
      h[1]^2*(-2 + 4*h[3]) + h[2]^2*(-2 + 4*h[3]) + 
      h[2]*(7 + 16*h[3] + 4*h[3]^2) + h[1]*(7 + 16*h[3] + 4*h[3]^2 + 
        4*h[2]*(3 + 2*h[3]))))/(2*(1 + 2*h[3])^2), 
 f[8, 8, 27] -> (f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
     (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
    2*f[1, 1, 27]*(1 + 2*h[3])*(6 + 16*h[3] + 8*h[3]^2 + 
      h[1]^2*(-2 + 4*h[3]) + h[2]^2*(-2 + 4*h[3]) + 
      h[2]*(7 + 16*h[3] + 4*h[3]^2) + h[1]*(7 + 16*h[3] + 4*h[3]^2 + 
        4*h[2]*(3 + 2*h[3]))))/(2*(1 + 2*h[3])^2), 
 f[8, 9, 6] -> ((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[8, 9, 10] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) - 
     f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[8, 9, 26] -> 
  -((-1 + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
        h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[8, 9, 30] -> ((-1 + 2*h[3])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + 
       h[1]*(6 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[8, 12, 2] -> ((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(1 - 4*h[3]^2 + 
       h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[8, 12, 14] -> 
  ((1 + h[2])*(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[1]^2 + 4*h[1]*(1 + h[2]) + 
       h[2]*(6 - 4*h[3]) - 4*h[3] - 4*h[3]^2) - f[1, 1, 7]*(-1 + 2*h[3])*
      (-3 + 8*h[1]^3 + h[1]^2*(4 - 8*h[3]) - 2*h[3] + 12*h[3]^2 + 8*h[3]^3 - 
       16*h[2]*(1 + h[3]) - 4*h[2]^2*(5 + 2*h[3]) - 
       2*h[1]*(-1 - 4*h[2] + 4*h[2]^2 + 8*h[3] + 4*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[8, 12, 16] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3])*(12*h[2]^3*(-1 + 2*h[3]) + 
      4*h[1]^2*(1 + h[2])*(3 + 2*h[3]) + (-1 + 2*h[3])*(3 + 2*h[3])^2 + 
      4*h[2]^2*(-9 + 22*h[3] + 8*h[3]^2) + h[2]*(-33 + 62*h[3] + 68*h[3]^2 + 
        8*h[3]^3) + 4*h[1]*(3 + 2*h[3] + 8*h[2]^2*h[3] + 
        h[2]*(3 + 8*h[3] + 4*h[3]^2))) + f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (3 + 24*h[2]^4 + 8*h[1]^3*(1 + h[2]) + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
      h[2]^3*(76 + 8*h[3]) + h[2]^2*(78 + 48*h[3] - 24*h[3]^2) + 
      h[2]*(29 + 34*h[3] - 20*h[3]^2 - 8*h[3]^3) - 
      4*h[1]^2*(-1 + 6*h[2]^2 + 2*h[3] + h[2]*(5 + 6*h[3])) + 
      h[1]*(-10 - 8*h[2]^3 + 48*h[2]^2*(-1 + h[3]) + 8*h[3]^2 + 
        h[2]*(-50 + 24*h[3] + 24*h[3]^2))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[8, 12, 18] -> 
  (-2*f[1, 1, 23]*(1 + 2*h[3])*(9 + h[2]^3*(12 - 24*h[3]) - 18*h[3] - 
      4*h[3]^2 + 8*h[3]^3 + 4*h[1]^2*(1 + h[2])*(-3 + 2*h[3]) - 
      4*h[2]^2*(-9 + 20*h[3] + 4*h[3]^2) + h[2]*(33 - 82*h[3] - 4*h[3]^2 + 
        8*h[3]^3) - 4*h[1]*(3 - 2*h[3] + 4*h[2]^2*h[3] + 
        h[2]*(3 + 4*h[3] - 4*h[3]^2))) + f[1, 1, 3]*(-1 + 2*h[3])*
     (9 - 40*h[3]^2 + 16*h[3]^4 - 8*h[1]^3*(1 + h[2])*(-3 + 2*h[3]) + 
      24*h[2]^4*(3 + 2*h[3]) - 4*h[2]^3*(-57 - 40*h[3] + 4*h[3]^2) - 
      6*h[2]^2*(-39 - 26*h[3] + 12*h[3]^2 + 8*h[3]^3) + 
      h[2]*(87 + 68*h[3] - 128*h[3]^2 - 80*h[3]^3 + 16*h[3]^4) - 
      4*h[1]^2*(-3 + 8*h[3] - 4*h[3]^2 + 6*h[2]^2*(3 + 2*h[3]) + 
        h[2]*(15 + 8*h[3] - 12*h[3]^2)) + 2*h[1]*(-15 + 10*h[3] + 12*h[3]^2 - 
        8*h[3]^3 + 4*h[2]^3*(-3 + 2*h[3]) + 24*h[2]^2*
         (-3 + h[3] + 2*h[3]^2) + h[2]*(-75 + 62*h[3] + 60*h[3]^2 - 
          24*h[3]^3))))/(16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[8, 12, 32] -> ((1 + h[2])*(-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 
     4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
    (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
       h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/(32*(1 + 2*h[2])*(1 + h[3])*
    (1 + 2*h[3])^2), f[8, 14, 2] -> 
  ((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + 
     f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[8, 14, 12] -> 
  ((1 + h[2])*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[1]^2 + 4*h[1]*(1 + h[2]) + 
       h[2]*(6 - 4*h[3]) - 4*h[3] - 4*h[3]^2) + f[1, 1, 3]*(-1 + 2*h[3])*
      (-3 + 8*h[1]^3 + h[1]^2*(4 - 8*h[3]) - 2*h[3] + 12*h[3]^2 + 8*h[3]^3 - 
       16*h[2]*(1 + h[3]) - 4*h[2]^2*(5 + 2*h[3]) - 
       2*h[1]*(-1 - 4*h[2] + 4*h[2]^2 + 8*h[3] + 4*h[3]^2))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[8, 14, 16] -> 
  (2*f[1, 1, 27]*(1 + 2*h[3])*(9 + h[2]^3*(12 - 24*h[3]) - 18*h[3] - 
      4*h[3]^2 + 8*h[3]^3 + 4*h[1]^2*(1 + h[2])*(-3 + 2*h[3]) - 
      4*h[2]^2*(-9 + 20*h[3] + 4*h[3]^2) + h[2]*(33 - 82*h[3] - 4*h[3]^2 + 
        8*h[3]^3) - 4*h[1]*(3 - 2*h[3] + 4*h[2]^2*h[3] + 
        h[2]*(3 + 4*h[3] - 4*h[3]^2))) + f[1, 1, 7]*(-1 + 2*h[3])*
     (9 - 40*h[3]^2 + 16*h[3]^4 - 8*h[1]^3*(1 + h[2])*(-3 + 2*h[3]) + 
      24*h[2]^4*(3 + 2*h[3]) - 4*h[2]^3*(-57 - 40*h[3] + 4*h[3]^2) - 
      6*h[2]^2*(-39 - 26*h[3] + 12*h[3]^2 + 8*h[3]^3) + 
      h[2]*(87 + 68*h[3] - 128*h[3]^2 - 80*h[3]^3 + 16*h[3]^4) - 
      4*h[1]^2*(-3 + 8*h[3] - 4*h[3]^2 + 6*h[2]^2*(3 + 2*h[3]) + 
        h[2]*(15 + 8*h[3] - 12*h[3]^2)) + 2*h[1]*(-15 + 10*h[3] + 12*h[3]^2 - 
        8*h[3]^3 + 4*h[2]^3*(-3 + 2*h[3]) + 24*h[2]^2*
         (-3 + h[3] + 2*h[3]^2) + h[2]*(-75 + 62*h[3] + 60*h[3]^2 - 
          24*h[3]^3))))/(16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[8, 14, 18] -> (-2*f[1, 1, 27]*(1 + 2*h[3])*(12*h[2]^3*(-1 + 2*h[3]) + 
      4*h[1]^2*(1 + h[2])*(3 + 2*h[3]) + (-1 + 2*h[3])*(3 + 2*h[3])^2 + 
      4*h[2]^2*(-9 + 22*h[3] + 8*h[3]^2) + h[2]*(-33 + 62*h[3] + 68*h[3]^2 + 
        8*h[3]^3) + 4*h[1]*(3 + 2*h[3] + 8*h[2]^2*h[3] + 
        h[2]*(3 + 8*h[3] + 4*h[3]^2))) + f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
     (3 + 24*h[2]^4 + 8*h[1]^3*(1 + h[2]) + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
      h[2]^3*(76 + 8*h[3]) + h[2]^2*(78 + 48*h[3] - 24*h[3]^2) + 
      h[2]*(29 + 34*h[3] - 20*h[3]^2 - 8*h[3]^3) - 
      4*h[1]^2*(-1 + 6*h[2]^2 + 2*h[3] + h[2]*(5 + 6*h[3])) + 
      h[1]*(-10 - 8*h[2]^3 + 48*h[2]^2*(-1 + h[3]) + 8*h[3]^2 + 
        h[2]*(-50 + 24*h[3] + 24*h[3]^2))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[8, 14, 32] -> 
  ((1 + h[2])*(-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 16*h[3] + 
     4*h[3]^2 + 8*h[2]*(2 + h[3]))*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) - 
     2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + 
       h[1]*(6 + 4*h[3]))))/(32*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[8, 16, 3] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
       h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
      (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
       h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
       h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[8, 16, 7] -> -((3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
        h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
        h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
        h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[8, 16, 23] -> ((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
     16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
       h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
      (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
       h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
       h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[8, 16, 27] -> ((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
     16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[2]^2 + 2*h[3] + 
       h[2]*(7 + 2*h[1] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
      (-1 + 4*h[1]^2*h[2] - 12*h[2]^2 - 4*h[2]^3 + 
       h[1]*(2 - 8*h[2]*(-1 + h[3]) - 4*h[3]) + 4*h[3]^2 + 
       h[2]*(-7 - 4*h[3] + 4*h[3]^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[9, 1, 6] -> -((2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3])), 
 f[9, 1, 10] -> (2*f[1, 1, 27]*(1 + 2*h[3]) - f[1, 1, 7]*(-1 + 2*h[3])*
     (1 + 2*h[1] - 2*h[2] + 2*h[3]))/(4 + 8*h[3]), 
 f[9, 1, 26] -> -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[9, 1, 30] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[3])^2), 
 f[9, 2, 22] -> -(((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3]) + 
      f[1, 1, 3]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
    (4 + 8*h[3])), f[9, 3, 2] -> (-2*f[1, 1, 23]*(1 + 2*h[3]) + 
    f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[9, 3, 14] -> 
  (h[2]*(2*f[1, 1, 27]*(1 + 2*h[3]) - f[1, 1, 7]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(2 + 4*h[3]), 
 f[9, 3, 16] -> 
  (-((f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 12*h[1]^2 - 4*h[2] + 
        4*h[2]^2 - 4*h[3]^2 + 8*h[1]*(1 - 2*h[2] + h[3])))/(1 + 2*h[3])) + 
    2*f[1, 1, 23]*(6*h[1]*(-1 + 2*h[3]) + (3 + 2*h[3])*
       (-1 + 2*h[2] + 2*h[3])))/(16*h[3]), 
 f[9, 3, 18] -> (2*f[1, 1, 23]*(-3 + h[2]*(6 - 4*h[3]) + 4*h[3] + 4*h[3]^2 + 
      6*h[1]*(-1 + 2*h[3])) - (f[1, 1, 3]*(-1 + 2*h[3])*
      (3 + h[2]^2*(12 - 8*h[3]) + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
       12*h[1]^2*(3 + 2*h[3]) + 4*h[2]*(-3 + 4*h[3]^2) + 
       8*h[1]*(3 + 5*h[3] + 2*h[3]^2 - 2*h[2]*(3 + h[3]))))/(1 + 2*h[3]))/
   (16*h[3]), f[9, 3, 32] -> 
  -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 
        4*h[2]^2 + (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[9, 4, 22] -> 
  -(((-1 + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4 + 8*h[3])), 
 f[9, 5, 2] -> (2*f[1, 1, 27]*(1 + 2*h[3]) + 
    f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3])))/
   (4 + 8*h[3]), f[9, 5, 12] -> 
  (h[2]*(2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(2 + 4*h[3]), 
 f[9, 5, 16] -> -(2*f[1, 1, 27]*(-3 + h[2]*(6 - 4*h[3]) + 4*h[3] + 4*h[3]^2 + 
       6*h[1]*(-1 + 2*h[3])) + (f[1, 1, 7]*(-1 + 2*h[3])*
       (3 + h[2]^2*(12 - 8*h[3]) + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
        12*h[1]^2*(3 + 2*h[3]) + 4*h[2]*(-3 + 4*h[3]^2) + 
        8*h[1]*(3 + 5*h[3] + 2*h[3]^2 - 2*h[2]*(3 + h[3]))))/(1 + 2*h[3]))/
   (16*h[3]), f[9, 5, 18] -> 
  -((f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 12*h[1]^2 - 4*h[2] + 4*h[2]^2 - 
        4*h[3]^2 + 8*h[1]*(1 - 2*h[2] + h[3])))/(1 + 2*h[3]) + 
     2*f[1, 1, 27]*(6*h[1]*(-1 + 2*h[3]) + (3 + 2*h[3])*
        (-1 + 2*h[2] + 2*h[3])))/(16*h[3]), 
 f[9, 5, 32] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + h[3])*(1 + 2*h[3])^2), f[9, 6, 10] -> 
  ((-1 + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[9, 6, 30] -> 
  ((-1 + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
      (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]*(-2 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[9, 7, 6] -> -(((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
    (4 + 8*h[3])), f[9, 7, 26] -> 
  -((-1 + 2*h[3])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        h[1]*(-2 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[9, 8, 6] -> ((-1 + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4 + 8*h[3]), f[9, 8, 10] -> 
  -(((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
    (4 + 8*h[3])), f[9, 8, 26] -> 
  -((-1 + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
       (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        h[1]*(-2 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[9, 8, 30] -> ((-1 + 2*h[3])*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]*(-2 + 4*h[3]))))/(8*(1 + 2*h[3])^2), 
 f[9, 11, 3] -> -((2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3]) + h[1]*(1 - 4*h[3]^2 + 4*h[2]*(3 + 2*h[3]))))/
    (2 + 4*h[3])), f[9, 11, 7] -> (2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) - 
    f[1, 1, 7]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
      h[1]^2*(-2 + 4*h[3]) + h[1]*(1 - 4*h[3]^2 + 4*h[2]*(3 + 2*h[3]))))/
   (2 + 4*h[3]), f[9, 11, 23] -> 
  -(f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3]) + h[1]*(3 + 8*h[3] + 4*h[3]^2 + 
         h[2]*(-4 + 8*h[3]))))/(4*(1 + 2*h[3])^2), 
 f[9, 11, 27] -> (f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
     (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) - 
    2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
      h[1]^2*(6 + 4*h[3]) + h[1]*(3 + 8*h[3] + 4*h[3]^2 + 
        h[2]*(-4 + 8*h[3]))))/(4*(1 + 2*h[3])^2), 
 f[9, 12, 22] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 13, 2] -> -(h[2]*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*
       ((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 13, 14] -> 
  -((1 + h[2])*(2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 7]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(2*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 13, 16] -> (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (8*h[2]^4 + 8*h[1]*h[3]*(1 - 2*h[1] + 2*h[3]) - 
      4*h[2]^3*(-3 + 6*h[1] + 2*h[3]) - 
      2*h[2]^2*(4*h[1]^2 + h[1]*(28 - 8*h[3]) + (1 + 2*h[3])^2) + 
      h[2]*(24*h[1]^3 + h[1]^2*(28 - 40*h[3]) + (-3 + 2*h[3])*
         (1 + 2*h[3])^2 + 2*h[1]*(-7 - 4*h[3] + 4*h[3]^2))) - 
    2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[2]^3*(3 + 2*h[3]) + 
      8*h[1]*h[3]*(3 + 2*h[3]) + 8*h[2]^2*(3 + (2 + 4*h[1])*h[3]) + 
      h[2]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 12*h[1]^2*(-1 + 2*h[3]) + 
        4*h[1]*(-3 + 20*h[3] + 4*h[3]^2))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[9, 13, 18] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[2]^3*(-3 + 2*h[3]) - 
      8*h[1]*h[3]*(1 + 2*h[3]) + 8*h[2]^2*(-3 + h[3] - 2*h[1]*h[3] + 
        2*h[3]^2) + h[2]*(-9 + h[1]^2*(12 - 24*h[3]) - 10*h[3] + 20*h[3]^2 + 
        8*h[3]^3 - 4*h[1]*(-3 + 12*h[3] + 4*h[3]^2))) - 
    f[1, 1, 3]*(-1 + 2*h[3])*(8*h[2]^4*(-3 + 2*h[3]) + 
      8*h[1]*(-1 + 2*h[1] - 2*h[3])*h[3]*(1 + 2*h[3]) + 
      4*h[2]^3*(-9 + 8*h[3] + 4*h[3]^2 + 6*h[1]*(3 + 2*h[3])) + 
      h[2]^2*(-8*h[1]^2*(-3 + 2*h[3]) - 2*(-3 + 2*h[3])*(1 + 2*h[3])^2 + 
        8*h[1]*(21 + 16*h[3] + 4*h[3]^2)) + 
      h[2]*(9 + 28*h[3] - 48*h[3]^3 - 16*h[3]^4 - 24*h[1]^3*(3 + 2*h[3]) + 
        h[1]^2*(-84 + 80*h[3]^2) + h[1]*(42 + 132*h[3] + 88*h[3]^2 - 
          16*h[3]^3))))/(16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[9, 13, 32] -> -(h[2]*(-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
      16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^2 + 8*h[1]*h[2] - 
        4*h[2]^2 + (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[9, 14, 22] -> ((-1 + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3])*
      (2*h[1]*(1 + h[2]) + h[2]*(1 + 2*h[2] + 2*h[3])) + 
     f[1, 1, 7]*(-1 + 2*h[3])*(4*h[1]^2*(1 + h[2]) - 
       2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(4*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 15, 2] -> (h[2]*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*
      ((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 15, 12] -> 
  -((1 + h[2])*(-2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(2*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 15, 16] -> (2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[2]^3*(-3 + 2*h[3]) - 
      8*h[1]*h[3]*(1 + 2*h[3]) + 8*h[2]^2*(-3 + h[3] - 2*h[1]*h[3] + 
        2*h[3]^2) + h[2]*(-9 + h[1]^2*(12 - 24*h[3]) - 10*h[3] + 20*h[3]^2 + 
        8*h[3]^3 - 4*h[1]*(-3 + 12*h[3] + 4*h[3]^2))) + 
    f[1, 1, 7]*(-1 + 2*h[3])*(8*h[2]^4*(-3 + 2*h[3]) + 
      8*h[1]*(-1 + 2*h[1] - 2*h[3])*h[3]*(1 + 2*h[3]) + 
      4*h[2]^3*(-9 + 8*h[3] + 4*h[3]^2 + 6*h[1]*(3 + 2*h[3])) + 
      h[2]^2*(-8*h[1]^2*(-3 + 2*h[3]) - 2*(-3 + 2*h[3])*(1 + 2*h[3])^2 + 
        8*h[1]*(21 + 16*h[3] + 4*h[3]^2)) + 
      h[2]*(9 + 28*h[3] - 48*h[3]^3 - 16*h[3]^4 - 24*h[1]^3*(3 + 2*h[3]) + 
        h[1]^2*(-84 + 80*h[3]^2) + h[1]*(42 + 132*h[3] + 88*h[3]^2 - 
          16*h[3]^3))))/(16*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[9, 15, 18] -> -(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (8*h[2]^4 + 8*h[1]*h[3]*(1 - 2*h[1] + 2*h[3]) - 
       4*h[2]^3*(-3 + 6*h[1] + 2*h[3]) - 2*h[2]^2*(4*h[1]^2 + 
         h[1]*(28 - 8*h[3]) + (1 + 2*h[3])^2) + 
       h[2]*(24*h[1]^3 + h[1]^2*(28 - 40*h[3]) + (-3 + 2*h[3])*
          (1 + 2*h[3])^2 + 2*h[1]*(-7 - 4*h[3] + 4*h[3]^2))) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[2]^3*(3 + 2*h[3]) + 
       8*h[1]*h[3]*(3 + 2*h[3]) + 8*h[2]^2*(3 + (2 + 4*h[1])*h[3]) + 
       h[2]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 12*h[1]^2*(-1 + 2*h[3]) + 
         4*h[1]*(-3 + 20*h[3] + 4*h[3]^2))))/(16*(1 + 2*h[2])*h[3]*
    (1 + 2*h[3])), f[9, 15, 32] -> 
  (h[2]*(-1 + 2*h[3])*(-15 + 4*h[1] + 4*h[1]^2 - 4*h[2]^2 - 16*h[3] - 
     4*h[3]^2 - 8*h[2]*(2 + h[3]))*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]*(-2 + 4*h[3]))))/(32*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[9, 16, 6] -> -((3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 16, 10] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 7]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 16, 26] -> ((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
     16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(16*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[9, 16, 30] -> -((-1 + 2*h[3])*(15 - 4*h[1] - 4*h[1]^2 + 4*h[2]^2 + 
      16*h[3] + 4*h[3]^2 + 8*h[2]*(2 + h[3]))*
     (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(16*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 1, 2] -> f[1, 1, 23]/2 - 
   (f[1, 1, 3]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3]))/
    (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 1, 14] -> 
  -((1 + h[1])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 1, 16] -> 
  ((3 + 2*h[1] - 2*h[2] + 2*h[3])*(f[1, 1, 3]*(1 + 4*h[1])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2) - 
     2*f[1, 1, 23]*(1 + 2*h[3])*(-3 - 2*h[3] + h[1]*(-6 + 4*h[3]))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 1, 18] -> ((3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (f[1, 1, 3]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
      (3 - 2*h[3] + 4*h[1]*(3 + h[3])) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      (-3 + 2*h[3] + h[1]*(-6 + 8*h[3]))))/(16*(1 + 2*h[1])*h[3]*
    (1 + 2*h[3])), f[12, 1, 32] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 + 4*h[2]^2 - 8*h[1]*(-2 + h[2] - h[3]) + 
      16*h[3] + 4*h[3]^2 - 8*h[2]*(2 + h[3]))*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[1] + 2*h[3]) + 
      f[1, 1, 3]*(1 + 2*h[1])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)))/(32*(1 + 2*h[1])*(1 + h[3])*
    (1 + 2*h[3])^2), f[12, 2, 10] -> 
  ((-1 + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[1])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 2, 30] -> 
  -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[1] + 2*h[3]) + 
      f[1, 1, 3]*(1 + 2*h[1])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
       (-3 + 4*h[3] + 4*h[3]^2)))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 3, 7] -> (2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[1]^2 + 
      4*h[1]*(2 + h[2]) + 2*h[3]) - f[1, 1, 3]*(3 + 2*h[3])*
     (16*h[1]^2 + 8*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
      4*h[1]*(2 - 2*h[2]^2 + h[3] - 2*h[3]^2 + h[2]*(-2 + 4*h[3]))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 3, 27] -> 
  ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (-(f[1, 1, 3]*(3 + 2*h[3])*(8*h[1]^3 - 2*h[1]*(-5 + 4*h[2]^2 + 
          h[2]*(6 - 4*h[3]) - 6*h[3]) + (-1 + 2*h[2] - 2*h[3])*
         (-1 + 2*h[3]) + 4*h[1]^2*(5 + 2*h[3]))) + 2*f[1, 1, 23]*(1 + 2*h[3])*
      (3 + 4*h[1]^2 + 2*h[3] + 2*h[1]*(5 + 2*h[2] + 2*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[12, 4, 6] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
      h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
     (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
      h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2)))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 4, 10] -> 
  ((1 + h[1])*(1 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + 
     f[1, 1, 7]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 4, 26] -> 
  ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
       h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
      (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[12, 4, 30] -> 
  -((1 + h[1])*(-1 + 2*h[3])*(4*h[1]^2 - 4*h[2]^2 + 4*h[1]*(3 + 2*h[3]) + 
      (3 + 2*h[3])^2)*(-2*f[1, 1, 27]*(1 + 2*h[3]) + f[1, 1, 7]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 5, 3] -> (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 - 2*h[2] + 
      h[1]*(1 - 6*h[2] + 2*h[3])) + f[1, 1, 3]*(32*h[1]^2*h[2] + 
      2*h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]^3*(-4 + 8*h[3]) + 
      h[1]*(-((-1 + 2*h[3])*(1 + 2*h[3])^2) - 4*h[2]^2*(7 + 2*h[3]) + 
        8*h[2]*(2 + 3*h[3] + 2*h[3]^2))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 5, 7] -> 
  -((1 + h[1])*(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 6*h[1] - 2*h[2] + 2*h[3]) + 
      f[1, 1, 7]*(-4*h[1]*(-5 + 8*h[2] - 6*h[3]) + 4*h[1]^2*(7 + 2*h[3]) - 
        (-1 + 2*h[3])*(3 + 4*h[2]^2 + 8*h[3] + 4*h[3]^2 - 
          8*h[2]*(1 + h[3])))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 5, 23] -> ((3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(-2*h[2]*(3 + 2*h[3]) + h[1]^2*(6 + 4*h[3]) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + 2*h[2]*(-5 + 2*h[3]))) - 
     f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^3 + 16*h[1]^2*h[2] + 
       2*h[2]*(1 - 2*h[2] + 2*h[3]) + h[1]*(-12*h[2]^2 + 8*h[2]*(1 + h[3]) + 
         (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[12, 5, 27] -> -((1 + h[1])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 12*h[1]^2 - 4*h[2] + 
        4*h[2]^2 - 4*h[3]^2 + 8*h[1]*(1 - 2*h[2] + h[3])) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(-5 + 2*h[3]) + 
        (3 + 2*h[3])*(-1 + 2*h[2] + 2*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[12, 6, 14] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
        h[1]*(7 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(3 + 2*h[3])*
       (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 7, 2] -> 
  -((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 7, 12] -> 
  -((1 + h[2])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (2*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 7, 16] -> 
  ((1 + h[1])*(2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(12 - 8*h[3]) + 
       h[2]^2*(12 - 8*h[3]) + 12*h[1]^2*(-1 + 2*h[3]) + 
       (-1 + 2*h[3])*(3 + 2*h[3])^2 + 8*h[1]*(-3 + 2*(3 + h[2])*h[3] + 
         4*h[3]^2)) + f[1, 1, 7]*(-1 + 2*h[3])*(-8*h[2]^3*(-3 + 2*h[3]) + 
       24*h[1]^3*(3 + 2*h[3]) - (3 + 2*h[3])^2*(-1 + 4*h[3]^2) + 
       4*h[2]^2*(3 - 8*h[3] + 4*h[3]^2) + 2*h[2]*(-15 - 2*h[3] + 28*h[3]^2 + 
         8*h[3]^3) + 4*h[1]^2*(39 + 40*h[3] + 4*h[3]^2 + 
         h[2]*(-6 + 4*h[3])) + h[1]*(78 + 140*h[3] + 8*h[3]^2 - 48*h[3]^3 - 
         24*h[2]^2*(3 + 2*h[3]) + 8*h[2]*(-15 + 4*h[3] + 12*h[3]^2)))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 7, 18] -> ((1 + h[1])*(2*f[1, 1, 27]*(1 + 2*h[3])*
      (12*h[1]^2*(-1 + 2*h[3]) + (3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 
         8*h[3] - 4*h[3]^2) + 8*h[1]*(-3 + (9 + 4*h[2])*h[3] + 2*h[3]^2)) + 
     f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(3 + 24*h[1]^3 + 8*h[2]^3 + 
       h[2]^2*(4 - 8*h[3]) + h[1]^2*(52 - 8*h[2] - 8*h[3]) - 2*h[3] - 
       12*h[3]^2 + 8*h[3]^3 - 2*h[2]*(5 - 4*h[3] + 4*h[3]^2) + 
       h[1]*(26 - 24*h[2]^2 + 8*h[3] - 24*h[3]^2 + 8*h[2]*(-5 + 6*h[3])))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 7, 32] -> -((1 + h[1])*(-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 
      4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[1]*(2 + h[3]))*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[12, 8, 2] -> ((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*
      ((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 8, 14] -> 
  -((1 + h[1])*(-2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[2] + 4*h[2]^2 + 
        h[1]*(6 + 4*h[2] - 4*h[3]) - 4*h[3] - 4*h[3]^2) + 
      f[1, 1, 7]*(-1 + 2*h[3])*(3 - 8*h[2]^3 + 2*h[3] - 12*h[3]^2 - 
        8*h[3]^3 + 4*h[1]^2*(5 + 2*h[2] + 2*h[3]) + h[2]^2*(-4 + 8*h[3]) + 
        2*h[2]*(-1 + 8*h[3] + 4*h[3]^2) - 8*h[1]*(h[2] - 2*(1 + h[3])))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 8, 16] -> 
  (2*f[1, 1, 23]*(1 + 2*h[3])*(12*h[1]^3*(-1 + 2*h[3]) + 
      (3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 4*h[3] + 4*h[3]^2) + 
      4*h[1]^2*(-9 + (22 + 8*h[2])*h[3] + 8*h[3]^2) + 
      h[1]*(3 + 2*h[3])*(-11 + 4*h[2]^2 + 28*h[3] + 4*h[3]^2 + 
        h[2]*(4 + 8*h[3]))) - f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
     (3 + 24*h[1]^4 + 8*h[2]^3 + h[2]^2*(4 - 8*h[3]) + 2*h[3] - 12*h[3]^2 - 
      8*h[3]^3 + h[1]^3*(76 - 8*h[2] + 8*h[3]) + 2*h[2]*(-5 + 4*h[3]^2) - 
      6*h[1]^2*(-13 + 4*h[2]^2 - 8*h[2]*(-1 + h[3]) - 8*h[3] + 4*h[3]^2) + 
      h[1]*(29 + 8*h[2]^3 + 34*h[3] - 20*h[3]^2 - 8*h[3]^3 - 
        4*h[2]^2*(5 + 6*h[3]) + h[2]*(-50 + 24*h[3] + 24*h[3]^2))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 8, 18] -> (2*f[1, 1, 23]*(1 + 2*h[3])*(12*h[1]^3*(-1 + 2*h[3]) - 
      (-3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 4*h[3] + 4*h[3]^2) + 
      4*h[1]^2*(-9 + 4*(5 + h[2])*h[3] + 4*h[3]^2) + 
      h[1]*(-33 + h[2]^2*(12 - 8*h[3]) + 82*h[3] + 4*h[3]^2 - 8*h[3]^3 - 
        4*h[2]*(-3 - 4*h[3] + 4*h[3]^2))) - f[1, 1, 3]*(-1 + 2*h[3])*
     (24*h[1]^4*(3 + 2*h[3]) - 6*h[1]^2*(3 + 2*h[3])*(-13 + 4*h[2]^2 - 
        8*h[2]*(-1 + h[3]) + 4*h[3]^2) + 4*h[1]^3*(57 + 40*h[3] - 4*h[3]^2 + 
        h[2]*(-6 + 4*h[3])) + (-3 + 2*h[3])*(-3 - 8*h[2]^3 - 2*h[3] + 
        12*h[3]^2 + 8*h[3]^3 + h[2]^2*(-4 + 8*h[3]) + h[2]*(10 - 8*h[3]^2)) + 
      h[1]*(87 + 68*h[3] - 128*h[3]^2 - 80*h[3]^3 + 16*h[3]^4 - 
        8*h[2]^3*(-3 + 2*h[3]) + 4*h[2]^2*(-15 - 8*h[3] + 12*h[3]^2) - 
        2*h[2]*(75 - 62*h[3] - 60*h[3]^2 + 24*h[3]^3))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 8, 32] -> ((1 + h[1])*(-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 
     4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[1]*(2 + h[3]))*
    (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[12, 9, 22] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 10, 2] -> 
  (h[1]*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 10, 14] -> 
  -((1 + h[1])*(-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 7]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 10, 16] -> 
  (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^4 + 
      8*h[2]*h[3]*(1 - 2*h[2] + 2*h[3]) - 4*h[1]^3*(-3 + 6*h[2] + 2*h[3]) - 
      2*h[1]^2*(4*h[2]^2 + h[2]*(28 - 8*h[3]) + (1 + 2*h[3])^2) + 
      h[1]*(24*h[2]^3 + h[2]^2*(28 - 40*h[3]) + (-3 + 2*h[3])*
         (1 + 2*h[3])^2 + 2*h[2]*(-7 - 4*h[3] + 4*h[3]^2))) + 
    2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[1]^3*(3 + 2*h[3]) + 
      8*h[2]*h[3]*(3 + 2*h[3]) + 8*h[1]^2*(3 + (2 + 4*h[2])*h[3]) + 
      h[1]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 12*h[2]^2*(-1 + 2*h[3]) + 
        4*h[2]*(-3 + 20*h[3] + 4*h[3]^2))))/(32*(1 + 2*h[1])*h[3]*
    (1 + 2*h[3])), f[12, 10, 18] -> 
  -(2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[1]^3*(-3 + 2*h[3]) - 
       8*h[2]*h[3]*(1 + 2*h[3]) + 8*h[1]^2*(-3 + h[3] - 2*h[2]*h[3] + 
         2*h[3]^2) + h[1]*(-9 + h[2]^2*(12 - 24*h[3]) - 10*h[3] + 20*h[3]^2 + 
         8*h[3]^3 - 4*h[2]*(-3 + 12*h[3] + 4*h[3]^2))) + 
     f[1, 1, 3]*(-1 + 2*h[3])*(8*h[1]^4*(-3 + 2*h[3]) + 
       8*h[2]*(-1 + 2*h[2] - 2*h[3])*h[3]*(1 + 2*h[3]) + 
       4*h[1]^3*(-9 + 8*h[3] + 4*h[3]^2 + 6*h[2]*(3 + 2*h[3])) + 
       h[1]^2*(-8*h[2]^2*(-3 + 2*h[3]) - 2*(-3 + 2*h[3])*(1 + 2*h[3])^2 + 
         8*h[2]*(21 + 16*h[3] + 4*h[3]^2)) + h[1]*(9 + 28*h[3] - 48*h[3]^3 - 
         16*h[3]^4 - 24*h[2]^3*(3 + 2*h[3]) + h[2]^2*(-84 + 80*h[3]^2) + 
         h[2]*(42 + 132*h[3] + 88*h[3]^2 - 16*h[3]^3))))/
   (32*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[12, 10, 32] -> -(h[1]*(-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 
      16*h[3] + 4*h[3]^2 + 8*h[1]*(2 + h[3]))*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 
        4*h[2]^2 - (1 + 2*h[3])^2) + 2*f[1, 1, 23]*(1 + 2*h[3])*
       (3 + 8*h[3] + 4*h[3]^2 + h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (64*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[12, 12, 10] -> -((3 + 2*h[1] + 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
     (2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
      f[1, 1, 3]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 12, 30] -> 
  -((-1 + 2*h[3])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 13, 7] -> 
  ((3 + 2*h[1] + 2*h[2] - 2*h[3])*(f[1, 1, 3]*(h[1] - h[2])*(3 + 2*h[3])*
      (-1 + 8*h[1]^2*h[2] + h[2]*(2 - 4*h[3]) + 
       h[1]*(2 + 8*h[2]^2 + h[2]*(20 - 8*h[3]) - 4*h[3]) + 4*h[3]^2) - 
     2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[1]^2*h[2] + h[2]*(3 + 2*h[3]) + 
       h[1]*(3 + 4*h[2]^2 + 2*h[3] + 2*h[2]*(7 + 2*h[3])))))/
   (4*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 13, 27] -> ((-1 + 2*h[3])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
    (-2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3])*(8*h[1]^2*h[2] + 
       (3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(6 + 8*h[2]^2 + 4*h[3] + 
         4*h[2]*(7 + 2*h[3]))) + f[1, 1, 3]*(3 + 2*h[3])*
      (16*h[1]^4*h[2] - 8*h[1]^2*h[2]*(1 + 2*h[2]^2 + h[2]*(10 - 4*h[3]) + 
         h[3] + 2*h[3]^2) - 4*h[1]^3*(-1 + 4*h[2]^2 + 2*h[3] + 
         2*h[2]*(-5 + 2*h[3])) + h[2]*(-1 + 2*h[3])*
        (-4*h[2]^2 + (1 + 2*h[3])^2) + 
       h[1]*(16*h[2]^4 - 8*h[2]^3*(-5 + 2*h[3]) + 2*h[2]*(-5 + 2*h[3])*
          (1 + 2*h[3])^2 + (-1 + 2*h[3])*(1 + 2*h[3])^2 - 
         8*h[2]^2*(1 + h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 14, 6] -> 
  -((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[12, 14, 10] -> -((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 14, 26] -> 
  ((1 + h[2])*(-1 + 2*h[3])*(5 - 8*h[1] - 4*h[1]^2 + 4*h[2]^2 + 12*h[3] + 
     4*h[3]^2 + 4*h[2]*(3 + 2*h[3]))*(2*f[1, 1, 23]*(1 + 2*h[3])*
      (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
     f[1, 1, 3]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[12, 14, 30] -> ((1 + h[1])*(-1 + 2*h[3])*(5 + 4*h[1]^2 - 8*h[2] - 
     4*h[2]^2 + 12*h[3] + 4*h[3]^2 + 4*h[1]*(3 + 2*h[3]))*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 15, 3] -> 
  -((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 - 2*h[2] + 
        h[1]*(5 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*
       (2*h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]^3*(-4 + 8*h[3]) + 
        8*h[1]^2*(-1 + 2*h[3] + h[2]*(2 + 4*h[3])) + 
        h[1]*(5 + 2*h[3] - 20*h[3]^2 - 8*h[3]^3 + 4*h[2]^2*(5 + 6*h[3]) - 
          8*h[2]*(-6 - 5*h[3] + 2*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 15, 7] -> 
  -((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]*(-1 + h[2]) + 
        h[2]*(5 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*
       (h[2]*(-1 + 2*h[3])*(-5 + 8*h[2] + 4*h[2]^2 - 12*h[3] - 4*h[3]^2) + 
        4*h[1]^2*(-1 + 2*h[3] + h[2]*(5 + 6*h[3])) + 
        2*h[1]*(1 - 4*h[3]^2 + 8*h[2]^2*(1 + 2*h[3]) + 
          h[2]*(24 + 20*h[3] - 8*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 15, 23] -> 
  -((1 + h[2])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^4 - 
        4*h[1]^3*(-3 + 2*h[2] + 2*h[3]) + 2*h[2]*(-4*h[2]^2 + 
          (1 + 2*h[3])^2) - 2*h[1]^2*(4*h[2]^2 - 8*h[2]*(-2 + h[3]) + 
          (1 + 2*h[3])^2) + h[1]*(8*h[2]^3 + h[2]^2*(28 - 8*h[3]) - 
          2*h[2]*(1 + 2*h[3])^2 + (-3 + 2*h[3])*(1 + 2*h[3])^2)) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[1]^3*(3 + 2*h[3]) + 
        2*h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        8*h[1]^2*(3 + 2*h[3] + h[2]*(2 + 4*h[3])) + 
        h[1]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 4*h[2]^2*(1 + 6*h[3]) + 
          8*h[2]*(1 + 9*h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 15, 27] -> 
  -((1 + h[1])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^3*(-1 + h[2]) - 
        4*h[1]^2*h[2]*(-7 + 2*h[2] + 2*h[3]) - 
        2*h[1]*(4*h[2]^3 - 8*h[2]^2*(-2 + h[3]) - (1 + 2*h[3])^2 + 
          h[2]*(1 + 2*h[3])^2) + h[2]*(8*h[2]^3 + h[2]^2*(12 - 8*h[3]) - 
          2*h[2]*(1 + 2*h[3])^2 + (-3 + 2*h[3])*(1 + 2*h[3])^2)) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[1]^2*(3 + h[2] + 2*h[3] + 
          6*h[2]*h[3]) + h[2]*(3 + 2*h[3])*(3 + 8*h[2] + 4*h[2]^2 + 4*h[3] - 
          4*h[3]^2) + 2*h[1]*(3 + 8*h[3] + 4*h[3]^2 + 8*h[2]^2*(1 + 2*h[3]) + 
          4*h[2]*(1 + 9*h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[12, 16, 2] -> 
  ((15 + 4*h[1]^2 + 4*h[2]^2 + 8*h[1]*(2 + h[2] - h[3]) - 
     8*h[2]*(-2 + h[3]) - 16*h[3] + 4*h[3]^2)*
    (2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 16, 14] -> 
  -((1 + h[1])*(15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
      4*h[3] - 4*h[3]^2)*(-2*f[1, 1, 27]*(1 + 2*h[3])*
       (2*h[1]*(1 + h[2]) + h[2]*(1 + 2*h[2] + 2*h[3])) + 
      f[1, 1, 7]*(-1 + 2*h[3])*(4*h[1]^2*(1 + h[2]) - 
        2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[12, 16, 16] -> 
  -((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 4*h[3] - 
      4*h[3]^2)*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(h[1]^3*(-4 + 8*h[2]) + 
        h[2]*(4*h[2]^2 - (1 + 2*h[3])^2) - 4*h[1]^2*(-1 + 2*h[3] + 
          h[2]*(-7 + 4*h[3])) - h[1]*(1 + 36*h[2]^2 + 8*h[2]^3 - 4*h[3] - 
          12*h[3]^2 + h[2]*(14 + 8*h[3] - 8*h[3]^2))) - 
      2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        2*h[1]^2*(3 + (2 + 8*h[2])*h[3]) + h[1]*(-3 + 16*h[3] + 
          16*h[2]^2*h[3] + 12*h[3]^2 + 4*h[2]*(-3 + 12*h[3] + 4*h[3]^2)))))/
   (32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[12, 16, 18] -> -((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
      4*h[3] - 4*h[3]^2)*(-2*f[1, 1, 23]*(1 + 2*h[3])*
       (-(h[2]*(-3 + 2*h[3])*(1 + 2*h[2] + 2*h[3])) + 
        h[1]^2*(6 + (-4 + 8*h[2])*h[3]) + h[1]*(-3 + 8*h[3] + 8*h[2]^2*h[3] + 
          12*h[3]^2 + 4*h[2]*(-3 + 9*h[3] + 2*h[3]^2))) + 
      f[1, 1, 3]*(-1 + 2*h[3])*(h[2]*(-3 + 2*h[3])*(-4*h[2]^2 + 
          (1 + 2*h[3])^2) + 4*h[1]^3*(-3 + 2*h[3] + h[2]*(6 + 8*h[3])) - 
        4*h[1]^2*(-3 + 2*h[3] + 8*h[3]^2 + h[2]*(-21 + 2*h[3] + 16*h[3]^2)) - 
        h[1]*(3 - 2*h[3] - 28*h[3]^2 - 24*h[3]^3 + 36*h[2]^2*(3 + 2*h[3]) + 
          8*h[2]^3*(3 + 4*h[3]) + h[2]*(42 + 80*h[3] + 8*h[3]^2 - 
            32*h[3]^3)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[12, 16, 32] -> -((-1 + 2*h[3])*(-105 + 8*h[1]^3 - 8*h[2]^3 - 142*h[3] - 
      60*h[3]^2 - 8*h[3]^3 - 12*h[2]^2*(5 + 2*h[3]) + 
      4*h[1]^2*(9 + 2*h[2] + 2*h[3]) - 2*h[2]*(71 + 60*h[3] + 12*h[3]^2) - 
      2*h[1]*(1 + 4*h[2]^2 + 12*h[3] + 4*h[3]^2 + 4*h[2]*(3 + 2*h[3])))*
     (f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
      2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(64*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + h[3])*(1 + 2*h[3])^2), f[14, 1, 2] -> 
  (2*f[1, 1, 27] + (f[1, 1, 7]*(1 + 4*h[1] - 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3]))/((1 + 2*h[1])*(1 + 2*h[3])))/4, 
 f[14, 1, 12] -> -((1 + h[1])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 1, 16] -> -((3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-1 + 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
       (3 - 2*h[3] + 4*h[1]*(3 + h[3])) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (-3 + 2*h[3] + h[1]*(-6 + 8*h[3]))))/(16*(1 + 2*h[1])*h[3]*
    (1 + 2*h[3])), f[14, 1, 18] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(f[1, 1, 7]*(1 + 4*h[1])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(-3 - 2*h[3] + h[1]*(-6 + 4*h[3]))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[14, 1, 32] -> ((-1 + 2*h[3])*(15 + 4*h[1]^2 + 4*h[2]^2 - 
     8*h[1]*(-2 + h[2] - h[3]) + 16*h[3] + 4*h[3]^2 - 8*h[2]*(2 + h[3]))*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[1] + 2*h[3]) + 
     f[1, 1, 7]*(1 + 2*h[1])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
      (-3 + 4*h[3] + 4*h[3]^2)))/(32*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[14, 2, 6] -> ((1 + h[1])*(1 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 2, 10] -> 
  -(2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
       h[1]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
      (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2)))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 2, 26] -> 
  ((1 + h[1])*(-1 + 2*h[3])*(4*h[1]^2 - 4*h[2]^2 + 4*h[1]*(3 + 2*h[3]) + 
     (3 + 2*h[3])^2)*(2*f[1, 1, 23]*(1 + 2*h[3]) + f[1, 1, 3]*(-1 + 2*h[3])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 2, 30] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
       h[1]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
      (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[14, 3, 3] -> 
  -((1 + h[1])*(-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 6*h[1] - 2*h[2] + 2*h[3]) + 
      f[1, 1, 3]*(-4*h[1]*(-5 + 8*h[2] - 6*h[3]) + 4*h[1]^2*(7 + 2*h[3]) - 
        (-1 + 2*h[3])*(3 + 4*h[2]^2 + 8*h[3] + 4*h[3]^2 - 
          8*h[2]*(1 + h[3])))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 3, 7] -> (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 - 2*h[2] + 
      h[1]*(1 - 6*h[2] + 2*h[3])) + f[1, 1, 7]*(32*h[1]^2*h[2] + 
      2*h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]^3*(-4 + 8*h[3]) + 
      h[1]*(-((-1 + 2*h[3])*(1 + 2*h[3])^2) - 4*h[2]^2*(7 + 2*h[3]) + 
        8*h[2]*(2 + 3*h[3] + 2*h[3]^2))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 3, 23] -> ((1 + h[1])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(1 + 12*h[1]^2 - 4*h[2] + 4*h[2]^2 - 
       4*h[3]^2 + 8*h[1]*(1 - 2*h[2] + h[3])) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      (2*h[1]*(-5 + 2*h[3]) + (3 + 2*h[3])*(-1 + 2*h[2] + 2*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[14, 3, 27] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3])*
       (-2*h[2]*(3 + 2*h[3]) + h[1]^2*(6 + 4*h[3]) + 
        h[1]*(3 + 8*h[3] + 4*h[3]^2 + 2*h[2]*(-5 + 2*h[3]))) - 
      f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(-4*h[1]^3 + 16*h[1]^2*h[2] + 
        2*h[2]*(1 - 2*h[2] + 2*h[3]) + h[1]*(-12*h[2]^2 + 8*h[2]*(1 + h[3]) + 
          (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 4, 6] -> ((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[1])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 4, 26] -> 
  ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[1] + 2*h[3]) + 
     f[1, 1, 7]*(1 + 2*h[1])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
      (-3 + 4*h[3] + 4*h[3]^2)))/(8*(1 + 2*h[1])*(1 + 2*h[3])^2), 
 f[14, 5, 3] -> 
  -(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 4*h[1]^2 + 4*h[1]*(2 + h[2]) + 2*h[3]) + 
     f[1, 1, 7]*(3 + 2*h[3])*(16*h[1]^2 + 8*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*
        (-1 + 2*h[3]) + 4*h[1]*(2 - 2*h[2]^2 + h[3] - 2*h[3]^2 + 
         h[2]*(-2 + 4*h[3]))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 5, 23] -> ((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (f[1, 1, 7]*(3 + 2*h[3])*(8*h[1]^3 - 2*h[1]*(-5 + 4*h[2]^2 + 
         h[2]*(6 - 4*h[3]) - 6*h[3]) + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       4*h[1]^2*(5 + 2*h[3])) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      (3 + 4*h[1]^2 + 2*h[3] + 2*h[1]*(5 + 2*h[2] + 2*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[14, 6, 2] -> 
  -((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3]) + 
      f[1, 1, 3]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 6, 14] -> 
  -((1 + h[2])*(2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (2*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 6, 16] -> 
  ((1 + h[1])*(-2*f[1, 1, 23]*(1 + 2*h[3])*(12*h[1]^2*(-1 + 2*h[3]) + 
       (3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 8*h[3] - 4*h[3]^2) + 
       8*h[1]*(-3 + (9 + 4*h[2])*h[3] + 2*h[3]^2)) + 
     f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(3 + 24*h[1]^3 + 8*h[2]^3 + 
       h[2]^2*(4 - 8*h[3]) + h[1]^2*(52 - 8*h[2] - 8*h[3]) - 2*h[3] - 
       12*h[3]^2 + 8*h[3]^3 - 2*h[2]*(5 - 4*h[3] + 4*h[3]^2) + 
       h[1]*(26 - 24*h[2]^2 + 8*h[3] - 24*h[3]^2 + 8*h[2]*(-5 + 6*h[3])))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[14, 6, 18] -> ((1 + h[1])*(-2*f[1, 1, 23]*(1 + 2*h[3])*
      (h[2]*(12 - 8*h[3]) + h[2]^2*(12 - 8*h[3]) + 12*h[1]^2*(-1 + 2*h[3]) + 
       (-1 + 2*h[3])*(3 + 2*h[3])^2 + 8*h[1]*(-3 + 2*(3 + h[2])*h[3] + 
         4*h[3]^2)) + f[1, 1, 3]*(-1 + 2*h[3])*(-8*h[2]^3*(-3 + 2*h[3]) + 
       24*h[1]^3*(3 + 2*h[3]) - (3 + 2*h[3])^2*(-1 + 4*h[3]^2) + 
       4*h[2]^2*(3 - 8*h[3] + 4*h[3]^2) + 2*h[2]*(-15 - 2*h[3] + 28*h[3]^2 + 
         8*h[3]^3) + 4*h[1]^2*(39 + 40*h[3] + 4*h[3]^2 + 
         h[2]*(-6 + 4*h[3])) + h[1]*(78 + 140*h[3] + 8*h[3]^2 - 48*h[3]^3 - 
         24*h[2]^2*(3 + 2*h[3]) + 8*h[2]*(-15 + 4*h[3] + 12*h[3]^2)))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[14, 6, 32] -> ((1 + h[1])*(-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*
    (5 + 2*h[1] + 2*h[2] + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
      (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]*(-2 + 4*h[3]))))/(32*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[14, 7, 12] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
        h[1]*(7 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 8, 2] -> 
  ((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3]) + 
     f[1, 1, 7]*((-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]*(6 + 4*h[3]))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 8, 12] -> 
  ((1 + h[1])*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[2] + 4*h[2]^2 + 
       h[1]*(6 + 4*h[2] - 4*h[3]) - 4*h[3] - 4*h[3]^2) + 
     f[1, 1, 3]*(-1 + 2*h[3])*(3 - 8*h[2]^3 + 2*h[3] - 12*h[3]^2 - 8*h[3]^3 + 
       4*h[1]^2*(5 + 2*h[2] + 2*h[3]) + h[2]^2*(-4 + 8*h[3]) + 
       2*h[2]*(-1 + 8*h[3] + 4*h[3]^2) - 8*h[1]*(h[2] - 2*(1 + h[3])))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 8, 16] -> 
  -(2*f[1, 1, 27]*(1 + 2*h[3])*(12*h[1]^3*(-1 + 2*h[3]) - 
       (-3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 4*h[3] + 4*h[3]^2) + 
       4*h[1]^2*(-9 + 4*(5 + h[2])*h[3] + 4*h[3]^2) + 
       h[1]*(-33 + h[2]^2*(12 - 8*h[3]) + 82*h[3] + 4*h[3]^2 - 8*h[3]^3 - 
         4*h[2]*(-3 - 4*h[3] + 4*h[3]^2))) + f[1, 1, 7]*(-1 + 2*h[3])*
      (24*h[1]^4*(3 + 2*h[3]) - 6*h[1]^2*(3 + 2*h[3])*(-13 + 4*h[2]^2 - 
         8*h[2]*(-1 + h[3]) + 4*h[3]^2) + 4*h[1]^3*(57 + 40*h[3] - 4*h[3]^2 + 
         h[2]*(-6 + 4*h[3])) + (-3 + 2*h[3])*(-3 - 8*h[2]^3 - 2*h[3] + 
         12*h[3]^2 + 8*h[3]^3 + h[2]^2*(-4 + 8*h[3]) + 
         h[2]*(10 - 8*h[3]^2)) + h[1]*(87 + 68*h[3] - 128*h[3]^2 - 
         80*h[3]^3 + 16*h[3]^4 - 8*h[2]^3*(-3 + 2*h[3]) + 
         4*h[2]^2*(-15 - 8*h[3] + 12*h[3]^2) - 2*h[2]*(75 - 62*h[3] - 
           60*h[3]^2 + 24*h[3]^3))))/(16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[14, 8, 18] -> 
  -(2*f[1, 1, 27]*(1 + 2*h[3])*(12*h[1]^3*(-1 + 2*h[3]) + 
       (3 + 2*h[3])*(-3 + 4*h[2] + 4*h[2]^2 + 4*h[3] + 4*h[3]^2) + 
       4*h[1]^2*(-9 + (22 + 8*h[2])*h[3] + 8*h[3]^2) + 
       h[1]*(3 + 2*h[3])*(-11 + 4*h[2]^2 + 28*h[3] + 4*h[3]^2 + 
         h[2]*(4 + 8*h[3]))) + f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (3 + 24*h[1]^4 + 8*h[2]^3 + h[2]^2*(4 - 8*h[3]) + 2*h[3] - 12*h[3]^2 - 
       8*h[3]^3 + h[1]^3*(76 - 8*h[2] + 8*h[3]) + 2*h[2]*(-5 + 4*h[3]^2) - 
       6*h[1]^2*(-13 + 4*h[2]^2 - 8*h[2]*(-1 + h[3]) - 8*h[3] + 4*h[3]^2) + 
       h[1]*(29 + 8*h[2]^3 + 34*h[3] - 20*h[3]^2 - 8*h[3]^3 - 
         4*h[2]^2*(5 + 6*h[3]) + h[2]*(-50 + 24*h[3] + 24*h[3]^2))))/
   (16*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[14, 8, 32] -> ((1 + h[1])*(-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 
     4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 8*h[1]*(2 + h[3]))*
    (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - 
       (1 + 2*h[3])^2) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      ((3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(-2 + 4*h[3]))))/
   (32*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[14, 9, 22] -> 
  -((-1 + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 10, 2] -> 
  -(h[1]*(3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3]) + 
      f[1, 1, 7]*(1 - 4*h[3]^2 + h[1]*(-2 + 4*h[3]) + h[2]*(6 + 4*h[3]))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 10, 12] -> 
  -((1 + h[1])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 10, 16] -> 
  ((1 + 2*h[1] + 2*h[2] - 2*h[3])*(9 + 12*h[1]^2 - 12*h[2] - 12*h[2]^2 + 
      20*h[3] + 4*h[3]^2 + 8*h[1]*(3 + 2*h[3]))*
     (2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3])*(1 + 2*h[1] + 2*h[2] + 
        2*h[3]) - f[1, 1, 7]*(h[1] + h[2])*(-1 + 2*h[3])*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)) + 
    (f[1, 1, 7]*(h[1] - h[2])*(-1 + 2*h[1] + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) - 
      2*f[1, 1, 27]*(h[1] + h[2])*(1 + 2*h[3]))*(48*h[1]^4 + 96*h[2]^3 + 
      48*h[2]^4 - 8*h[1]^2*(-15 + 12*h[2] + 12*h[2]^2 - 14*h[3]) + 
      16*h[1]^3*(9 + 4*h[3]) + (1 + 2*h[3])^2*(-9 + 4*h[3]^2) - 
      8*h[2]^2*(-3 + 10*h[3] + 8*h[3]^2) - 8*h[2]*(3 + 10*h[3] + 8*h[3]^2) - 
      4*h[1]*(-3 - 4*h[3] + 4*h[3]^2 + 4*h[2]*(9 + 4*h[3]) + 
        4*h[2]^2*(9 + 4*h[3]))))/(64*(1 + 2*h[1])*h[3]*(1 + 2*h[3])^2), 
 f[14, 10, 18] -> 
  (-(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^4 + 
       8*h[2]*h[3]*(1 - 2*h[2] + 2*h[3]) - 4*h[1]^3*(-3 + 6*h[2] + 2*h[3]) - 
       2*h[1]^2*(4*h[2]^2 + h[2]*(28 - 8*h[3]) + (1 + 2*h[3])^2) + 
       h[1]*(24*h[2]^3 + h[2]^2*(28 - 40*h[3]) + (-3 + 2*h[3])*
          (1 + 2*h[3])^2 + 2*h[2]*(-7 - 4*h[3] + 4*h[3]^2)))) + 
    2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[1]^3*(3 + 2*h[3]) + 
      8*h[2]*h[3]*(3 + 2*h[3]) + 8*h[1]^2*(3 + (2 + 4*h[2])*h[3]) + 
      h[1]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 12*h[2]^2*(-1 + 2*h[3]) + 
        4*h[2]*(-3 + 20*h[3] + 4*h[3]^2))))/(32*(1 + 2*h[1])*h[3]*
    (1 + 2*h[3])), f[14, 10, 32] -> 
  -(h[1]*(-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 16*h[3] + 
      4*h[3]^2 + 8*h[1]*(2 + h[3]))*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
       (-4*h[1]^2 + 8*h[1]*h[2] - 4*h[2]^2 + (1 + 2*h[3])^2) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 8*h[3] + 4*h[3]^2 + 
        h[2]*(-2 + 4*h[3]) + h[1]*(6 + 4*h[3]))))/
   (64*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[14, 12, 6] -> ((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 12, 10] -> 
  ((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
       h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 7]*(-1 + 2*h[3])*
      (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 12, 26] -> ((1 + h[1])*(-1 + 2*h[3])*(5 + 4*h[1]^2 - 8*h[2] - 
     4*h[2]^2 + 12*h[3] + 4*h[3]^2 + 4*h[1]*(3 + 2*h[3]))*
    (2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
       h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
      (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
       h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 12, 30] -> 
  -((1 + h[2])*(-1 + 2*h[3])*(5 - 8*h[1] - 4*h[1]^2 + 4*h[2]^2 + 12*h[3] + 
      4*h[3]^2 + 4*h[2]*(3 + 2*h[3]))*(2*f[1, 1, 27]*(1 + 2*h[3])*
       (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) + 
      f[1, 1, 7]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])^2), 
 f[14, 13, 3] -> ((1 + h[1])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(-1 + h[2]) + 
       h[2]*(5 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*
      (h[2]*(-1 + 2*h[3])*(-5 + 8*h[2] + 4*h[2]^2 - 12*h[3] - 4*h[3]^2) + 
       4*h[1]^2*(-1 + 2*h[3] + h[2]*(5 + 6*h[3])) + 
       2*h[1]*(1 - 4*h[3]^2 + 8*h[2]^2*(1 + 2*h[3]) + 
         h[2]*(24 + 20*h[3] - 8*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 13, 7] -> ((1 + h[2])*(3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 - 2*h[2] + 
       h[1]*(5 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*
      (2*h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + h[1]^3*(-4 + 8*h[3]) + 
       8*h[1]^2*(-1 + 2*h[3] + h[2]*(2 + 4*h[3])) + 
       h[1]*(5 + 2*h[3] - 20*h[3]^2 - 8*h[3]^3 + 4*h[2]^2*(5 + 6*h[3]) - 
         8*h[2]*(-6 - 5*h[3] + 2*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 13, 23] -> 
  -((1 + h[1])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^3*(-1 + h[2]) - 
        4*h[1]^2*h[2]*(-7 + 2*h[2] + 2*h[3]) - 
        2*h[1]*(4*h[2]^3 - 8*h[2]^2*(-2 + h[3]) - (1 + 2*h[3])^2 + 
          h[2]*(1 + 2*h[3])^2) + h[2]*(8*h[2]^3 + h[2]^2*(12 - 8*h[3]) - 
          2*h[2]*(1 + 2*h[3])^2 + (-3 + 2*h[3])*(1 + 2*h[3])^2)) - 
      2*f[1, 1, 23]*(1 + 2*h[3])*(4*h[1]^2*(3 + h[2] + 2*h[3] + 
          6*h[2]*h[3]) + h[2]*(3 + 2*h[3])*(3 + 8*h[2] + 4*h[2]^2 + 4*h[3] - 
          4*h[3]^2) + 2*h[1]*(3 + 8*h[3] + 4*h[3]^2 + 8*h[2]^2*(1 + 2*h[3]) + 
          4*h[2]*(1 + 9*h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 13, 27] -> 
  -((1 + h[2])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(8*h[1]^4 - 
        4*h[1]^3*(-3 + 2*h[2] + 2*h[3]) + 2*h[2]*(-4*h[2]^2 + 
          (1 + 2*h[3])^2) - 2*h[1]^2*(4*h[2]^2 - 8*h[2]*(-2 + h[3]) + 
          (1 + 2*h[3])^2) + h[1]*(8*h[2]^3 + h[2]^2*(28 - 8*h[3]) - 
          2*h[2]*(1 + 2*h[3])^2 + (-3 + 2*h[3])*(1 + 2*h[3])^2)) - 
      2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[1]^3*(3 + 2*h[3]) + 
        2*h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        8*h[1]^2*(3 + 2*h[3] + h[2]*(2 + 4*h[3])) + 
        h[1]*(9 + 18*h[3] - 4*h[3]^2 - 8*h[3]^3 + 4*h[2]^2*(1 + 6*h[3]) + 
          8*h[2]*(1 + 9*h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 14, 6] -> 
  ((3 + 2*h[1] + 2*h[2] - 2*h[3])*(-1 + 2*h[3])*
    (-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(4*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 14, 26] -> 
  ((-1 + 2*h[3])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
    (-(f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 15, 3] -> 
  -((3 + 2*h[1] + 2*h[2] - 2*h[3])*(f[1, 1, 7]*(h[1] - h[2])*(3 + 2*h[3])*
       (-1 + 8*h[1]^2*h[2] + h[2]*(2 - 4*h[3]) + 
        h[1]*(2 + 8*h[2]^2 + h[2]*(20 - 8*h[3]) - 4*h[3]) + 4*h[3]^2) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[1]^2*h[2] + h[2]*(3 + 2*h[3]) + 
        h[1]*(3 + 4*h[2]^2 + 2*h[3] + 2*h[2]*(7 + 2*h[3])))))/
   (4*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 15, 23] -> ((-1 + 2*h[3])*(5 + 2*h[1] + 2*h[2] + 2*h[3])*
    (2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3])*(8*h[1]^2*h[2] + 
       (3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + h[1]*(6 + 8*h[2]^2 + 4*h[3] + 
         4*h[2]*(7 + 2*h[3]))) + f[1, 1, 7]*(3 + 2*h[3])*
      (16*h[1]^4*h[2] - 8*h[1]^2*h[2]*(1 + 2*h[2]^2 + h[2]*(10 - 4*h[3]) + 
         h[3] + 2*h[3]^2) - 4*h[1]^3*(-1 + 4*h[2]^2 + 2*h[3] + 
         2*h[2]*(-5 + 2*h[3])) + h[2]*(-1 + 2*h[3])*
        (-4*h[2]^2 + (1 + 2*h[3])^2) + 
       h[1]*(16*h[2]^4 - 8*h[2]^3*(-5 + 2*h[3]) + 2*h[2]*(-5 + 2*h[3])*
          (1 + 2*h[3])^2 + (-1 + 2*h[3])*(1 + 2*h[3])^2 - 
         8*h[2]^2*(1 + h[3] + 2*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[14, 16, 2] -> 
  -((15 + 4*h[1]^2 + 4*h[2]^2 + 8*h[1]*(2 + h[2] - h[3]) - 
      8*h[2]*(-2 + h[3]) - 16*h[3] + 4*h[3]^2)*
     (-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) + 
      f[1, 1, 7]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 16, 12] -> 
  -((1 + h[1])*(15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
      4*h[3] - 4*h[3]^2)*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]*(1 + h[2]) + 
        h[2]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(-1 + 2*h[3])*
       (4*h[1]^2*(1 + h[2]) - 2*h[1]*(1 + 2*h[3] + 4*h[2]*(1 + h[3])) + 
        h[2]*(-4*h[2]^2 + (1 + 2*h[3])^2))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[14, 16, 16] -> 
  ((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 4*h[3] - 
     4*h[3]^2)*(2*f[1, 1, 27]*(1 + 2*h[3])*
      (-(h[2]*(-3 + 2*h[3])*(1 + 2*h[2] + 2*h[3])) + 
       h[1]^2*(6 + (-4 + 8*h[2])*h[3]) + h[1]*(-3 + 8*h[3] + 8*h[2]^2*h[3] + 
         12*h[3]^2 + 4*h[2]*(-3 + 9*h[3] + 2*h[3]^2))) + 
     f[1, 1, 7]*(-1 + 2*h[3])*(h[2]*(-3 + 2*h[3])*(-4*h[2]^2 + 
         (1 + 2*h[3])^2) + 4*h[1]^3*(-3 + 2*h[3] + h[2]*(6 + 8*h[3])) - 
       4*h[1]^2*(-3 + 2*h[3] + 8*h[3]^2 + h[2]*(-21 + 2*h[3] + 16*h[3]^2)) - 
       h[1]*(3 - 2*h[3] - 28*h[3]^2 - 24*h[3]^3 + 36*h[2]^2*(3 + 2*h[3]) + 
         8*h[2]^3*(3 + 4*h[3]) + h[2]*(42 + 80*h[3] + 8*h[3]^2 - 
           32*h[3]^3)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[14, 16, 18] -> ((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
     4*h[3] - 4*h[3]^2)*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
      (h[1]^3*(-4 + 8*h[2]) + h[2]*(4*h[2]^2 - (1 + 2*h[3])^2) - 
       4*h[1]^2*(-1 + 2*h[3] + h[2]*(-7 + 4*h[3])) - 
       h[1]*(1 + 36*h[2]^2 + 8*h[2]^3 - 4*h[3] - 12*h[3]^2 + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2))) + 2*f[1, 1, 27]*(1 + 2*h[3])*
      (h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       2*h[1]^2*(3 + (2 + 8*h[2])*h[3]) + 
       h[1]*(-3 + 16*h[3] + 16*h[2]^2*h[3] + 12*h[3]^2 + 
         4*h[2]*(-3 + 12*h[3] + 4*h[3]^2)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*
    h[3]*(1 + 2*h[3])), f[14, 16, 32] -> 
  ((-1 + 2*h[3])*(105 - 8*h[1]^3 + 8*h[2]^3 + 142*h[3] + 60*h[3]^2 + 
     8*h[3]^3 + 12*h[2]^2*(5 + 2*h[3]) - 4*h[1]^2*(9 + 2*h[2] + 2*h[3]) + 
     2*h[2]*(71 + 60*h[3] + 12*h[3]^2) + 2*h[1]*(1 + 4*h[2]^2 + 12*h[3] + 
       4*h[3]^2 + 4*h[2]*(3 + 2*h[3])))*
    (-(f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(64*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + h[3])*(1 + 2*h[3])^2), f[16, 1, 3] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[1])*
       (1 + 2*h[3]) + f[1, 1, 3]*(1 + 4*h[1] - 2*h[3])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 1, 7] -> -((3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[1])*(1 + 2*h[3]) + 
      f[1, 1, 7]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 1, 23] -> 
  ((15 + 4*h[1]^2 + 4*h[2]^2 - 8*h[1]*(-2 + h[2] - h[3]) + 16*h[3] + 
     4*h[3]^2 - 8*h[2]*(2 + h[3]))*(2*f[1, 1, 23]*(1 + 2*h[3])*
      (3 + 4*h[1] + 2*h[3]) + f[1, 1, 3]*(1 + 2*h[1])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2)))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 1, 27] -> 
  -((15 + 4*h[1]^2 + 4*h[2]^2 - 8*h[1]*(-2 + h[2] - h[3]) + 16*h[3] + 
      4*h[3]^2 - 8*h[2]*(2 + h[3]))*(-2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 4*h[1] + 2*h[3]) + f[1, 1, 7]*(1 + 2*h[1])*
       (1 + 2*h[1] - 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2)))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 2, 2] -> 
  ((3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[1])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 2, 14] -> 
  ((3 + 2*h[1] - 2*h[2] + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3])*
      (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
     f[1, 1, 7]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 2, 16] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
       (3 + 36*h[1]^2 + 16*h[1]^3 - 4*h[2]^2 - 12*h[3]^2 + 
        4*h[2]*(-1 + 4*h[3]) - 4*h[1]*(-5 + 4*h[2]^2 + h[2]*(4 - 8*h[3]) - 
          2*h[3] + 4*h[3]^2)) - 2*f[1, 1, 23]*(1 + 2*h[3])*
       (4*h[1]^2*(-3 + 2*h[3]) - (3 + 2*h[2] - 6*h[3])*(3 + 2*h[3]) + 
        4*h[1]*(-6 + 7*h[3] + 2*h[3]^2 + h[2]*(-3 + 2*h[3])))))/
   (32*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[16, 2, 18] -> -((3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (-2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(-6 + 4*h[3]) + 
        4*h[1]^2*(-3 + 4*h[3]) + 3*(-3 + 4*h[3] + 4*h[3]^2) + 
        4*h[1]*(-6 + 8*h[3] + 4*h[3]^2 + h[2]*(-3 + 4*h[3]))) + 
      f[1, 1, 3]*(-1 + 2*h[3])*(9 + 6*h[3] - 36*h[3]^2 - 24*h[3]^3 + 
        16*h[1]^3*(3 + h[3]) + 4*h[2]^2*(-3 + 2*h[3]) + 
        36*h[1]^2*(3 + 2*h[3]) + 4*h[2]*(-3 + 8*h[3] + 4*h[3]^2) - 
        4*h[1]*(-15 - 17*h[3] + 4*h[3]^2 + 4*h[3]^3 + 4*h[2]^2*(3 + h[3]) - 
          4*h[2]*(-3 + 2*h[3] + 2*h[3]^2)))))/(32*(1 + 2*h[1])*h[3]*
    (1 + 2*h[3])), f[16, 2, 32] -> 
  ((-1 + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 4*h[1] + 2*h[3]) + 
     f[1, 1, 3]*(1 + 2*h[1])*(1 + 2*h[1] - 2*h[2] + 2*h[3])*
      (-3 + 4*h[3] + 4*h[3]^2))*(8*h[1]^3 + 8*h[2]^3 - 
     4*h[2]^2*(3 + 2*h[3]) - 2*h[2]*(5 + 2*h[3])^2 + 
     (3 + 2*h[3])*(5 + 2*h[3])^2 + h[1]^2*(52 - 8*h[2] + 24*h[3]) - 
     2*h[1]*(-55 + 4*h[2]^2 - 52*h[3] - 12*h[3]^2 + 4*h[2]*(5 + 2*h[3]))))/
   (64*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[16, 4, 2] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (2*f[1, 1, 27]*(1 + 2*h[1])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(1 + 4*h[1] - 2*h[3])*(1 + 2*h[1] - 2*h[2] + 2*h[3])))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 4, 12] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*
       (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
      f[1, 1, 3]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 4, 16] -> 
  -((3 + 2*h[1] - 2*h[2] + 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*
       (h[2]*(-6 + 4*h[3]) + 4*h[1]^2*(-3 + 4*h[3]) + 
        3*(-3 + 4*h[3] + 4*h[3]^2) + 4*h[1]*(-6 + 8*h[3] + 4*h[3]^2 + 
          h[2]*(-3 + 4*h[3]))) + f[1, 1, 7]*(-1 + 2*h[3])*
       (9 + 6*h[3] - 36*h[3]^2 - 24*h[3]^3 + 16*h[1]^3*(3 + h[3]) + 
        4*h[2]^2*(-3 + 2*h[3]) + 36*h[1]^2*(3 + 2*h[3]) + 
        4*h[2]*(-3 + 8*h[3] + 4*h[3]^2) - 4*h[1]*(-15 - 17*h[3] + 4*h[3]^2 + 
          4*h[3]^3 + 4*h[2]^2*(3 + h[3]) - 4*h[2]*(-3 + 2*h[3] + 
            2*h[3]^2)))))/(32*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[16, 4, 18] -> -((3 + 2*h[1] - 2*h[2] + 2*h[3])*
     (f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*(3 + 36*h[1]^2 + 16*h[1]^3 - 
        4*h[2]^2 - 12*h[3]^2 + 4*h[2]*(-1 + 4*h[3]) - 
        4*h[1]*(-5 + 4*h[2]^2 + h[2]*(4 - 8*h[3]) - 2*h[3] + 4*h[3]^2)) + 
      2*f[1, 1, 27]*(1 + 2*h[3])*(4*h[1]^2*(-3 + 2*h[3]) - 
        (3 + 2*h[2] - 6*h[3])*(3 + 2*h[3]) + 4*h[1]*(-6 + 7*h[3] + 2*h[3]^2 + 
          h[2]*(-3 + 2*h[3])))))/(32*(1 + 2*h[1])*h[3]*(1 + 2*h[3])), 
 f[16, 4, 32] -> ((-1 + 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3])*
      (3 + 4*h[1] + 2*h[3]) + f[1, 1, 7]*(1 + 2*h[1])*
      (1 + 2*h[1] - 2*h[2] + 2*h[3])*(-3 + 4*h[3] + 4*h[3]^2))*
    (8*h[1]^3 + 8*h[2]^3 - 4*h[2]^2*(3 + 2*h[3]) - 2*h[2]*(5 + 2*h[3])^2 + 
     (3 + 2*h[3])*(5 + 2*h[3])^2 + h[1]^2*(52 - 8*h[2] + 24*h[3]) - 
     2*h[1]*(-55 + 4*h[2]^2 - 52*h[3] - 12*h[3]^2 + 4*h[2]*(5 + 2*h[3]))))/
   (64*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])^2), 
 f[16, 6, 7] -> ((3 + 2*h[1] + 2*h[2] - 2*h[3])*
    (-2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
       h[1]*(7 + 2*h[2] + 2*h[3])) + f[1, 1, 3]*(3 + 2*h[3])*
      (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 6, 27] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
      8*h[1]*(2 + h[3]))*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
        h[1]*(7 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(3 + 2*h[3])*
       (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 7, 3] -> 
  -((3 + 2*h[1] + 2*h[2] - 2*h[3])*(2*f[1, 1, 27]*(1 + 2*h[3])*
       (3 + 2*h[1]^2 + 2*h[3] + h[1]*(7 + 2*h[2] + 2*h[3])) + 
      f[1, 1, 7]*(3 + 2*h[3])*(12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*
         (-1 + 2*h[3]) + h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 
          4*h[3]^2))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 7, 23] -> ((-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 
     16*h[3] + 4*h[3]^2 + 8*h[1]*(2 + h[3]))*
    (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
       h[1]*(7 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
      (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 8, 3] -> 
  ((3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 23]*(1 + 2*h[3])*
      (3 + 2*h[1]^2 + 2*h[3] + h[1]*(7 + 2*h[2] + 2*h[3])) + 
     f[1, 1, 3]*(3 + 2*h[3])*(12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*
        (-1 + 2*h[3]) + h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 
         4*h[3]^2))))/(4*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[16, 8, 7] -> -((3 + 2*h[1] + 2*h[2] - 2*h[3])*
     (2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
        h[1]*(7 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (4*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 8, 23] -> 
  ((-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
     8*h[1]*(2 + h[3]))*(2*f[1, 1, 23]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
       h[1]*(7 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(3 + 2*h[3])*
      (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 8, 27] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
      8*h[1]*(2 + h[3]))*(2*f[1, 1, 27]*(1 + 2*h[3])*(3 + 2*h[1]^2 + 2*h[3] + 
        h[1]*(7 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(3 + 2*h[3])*
       (12*h[1]^2 + 4*h[1]^3 + (-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]*(7 - 4*h[2]^2 + 8*h[2]*(-1 + h[3]) + 4*h[3] - 4*h[3]^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 9, 6] -> 
  -((3 + 2*h[1] + 2*h[2] - 2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*
       (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
      f[1, 1, 3]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 9, 10] -> 
  -((3 + 2*h[1] + 2*h[2] - 2*h[3])*(-2*f[1, 1, 27]*(1 + 2*h[3])*
       (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
      f[1, 1, 7]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[3])), f[16, 9, 26] -> 
  -((-1 + 2*h[3])*(3 + 2*h[1] - 2*h[2] + 2*h[3])*(5 + 2*h[1] + 2*h[2] + 
      2*h[3])*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (16*(1 + 2*h[1])*(1 + 2*h[3])^2), f[16, 9, 30] -> 
  -((-1 + 2*h[3])*(15 + 4*h[1]^2 - 4*h[2] - 4*h[2]^2 + 16*h[3] + 4*h[3]^2 + 
      8*h[1]*(2 + h[3]))*(2*f[1, 1, 27]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
        h[1]*(1 + 2*h[2] + 2*h[3])) + f[1, 1, 7]*(-1 + 2*h[3])*
       (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
        h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(2 + 4*h[1])*(1 + 2*h[3])^2), f[16, 12, 2] -> 
  -((15 + 4*h[1]^2 + 4*h[2]^2 + 8*h[1]*(2 + h[2] - h[3]) - 
      8*h[2]*(-2 + h[3]) - 16*h[3] + 4*h[3]^2)*
     (2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
      f[1, 1, 3]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
        h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[16, 12, 14] -> 
  ((1 + h[2])*(15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
     4*h[3] - 4*h[3]^2)*(-2*f[1, 1, 27]*(1 + 2*h[3])*
      (2*h[1]^2 + 2*h[2] + h[1]*(1 + 2*h[2] + 2*h[3])) - 
     f[1, 1, 7]*(-1 + 2*h[3])*(-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 12, 16] -> ((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
     4*h[3] - 4*h[3]^2)*(f[1, 1, 3]*(-3 + 4*h[3] + 4*h[3]^2)*
      (36*h[1]^2*h[2] + h[1]^3*(-4 + 8*h[2]) + 
       h[2]*(1 + 4*h[2]^2 - 4*h[3] - 12*h[3]^2 + h[2]*(-4 + 8*h[3])) + 
       h[1]*(-8*h[2]^3 + (1 + 2*h[3])^2 + 4*h[2]^2*(-7 + 4*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2))) - 2*f[1, 1, 23]*(1 + 2*h[3])*
      (h[2]*(3 + 2*h[3])*(-1 + 2*h[2] + 6*h[3]) + 
       2*h[1]^2*(3 + (2 + 8*h[2])*h[3]) + h[1]*(3 + 8*h[3] + 16*h[2]^2*h[3] + 
         4*h[3]^2 + 4*h[2]*(-3 + 12*h[3] + 4*h[3]^2)))))/
   (32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[16, 12, 18] -> ((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
     4*h[3] - 4*h[3]^2)*(-2*f[1, 1, 23]*(1 + 2*h[3])*
      (h[1]^2*(6 + (-4 + 8*h[2])*h[3]) + h[2]*(-3 + h[2]*(6 - 4*h[3]) + 
         8*h[3] + 12*h[3]^2) + h[1]*(3 + 4*h[3] + 8*h[2]^2*h[3] - 4*h[3]^2 + 
         4*h[2]*(-3 + 9*h[3] + 2*h[3]^2))) + f[1, 1, 3]*(-1 + 2*h[3])*
      (36*h[1]^2*h[2]*(3 + 2*h[3]) + 4*h[1]^3*(-3 + 2*h[3] + 
         h[2]*(6 + 8*h[3])) + h[2]*(3 + h[2]^2*(12 - 8*h[3]) - 2*h[3] - 
         28*h[3]^2 - 24*h[3]^3 + 4*h[2]*(-3 + 2*h[3] + 8*h[3]^2)) + 
       h[1]*(-((-3 + 2*h[3])*(1 + 2*h[3])^2) - 8*h[2]^3*(3 + 4*h[3]) + 
         h[2]^2*(-84 + 8*h[3] + 64*h[3]^2) + h[2]*(42 + 80*h[3] + 8*h[3]^2 - 
           32*h[3]^3)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[16, 12, 32] -> ((-1 + 2*h[3])*(105 + 8*h[1]^3 - 8*h[2]^3 + 142*h[3] + 
     60*h[3]^2 + 8*h[3]^3 - 4*h[2]^2*(9 + 2*h[3]) + 
     4*h[1]^2*(15 + 2*h[2] + 6*h[3]) + h[2]*(2 + 24*h[3] + 8*h[3]^2) + 
     2*h[1]*(71 - 4*h[2]^2 + 60*h[3] + 12*h[3]^2 + 4*h[2]*(3 + 2*h[3])))*
    (f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(64*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + h[3])*(1 + 2*h[3])^2), f[16, 14, 2] -> 
  ((15 + 4*h[1]^2 + 4*h[2]^2 + 8*h[1]*(2 + h[2] - h[3]) - 
     8*h[2]*(-2 + h[3]) - 16*h[3] + 4*h[3]^2)*
    (-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[16, 14, 12] -> 
  ((1 + h[2])*(15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
     4*h[3] - 4*h[3]^2)*(2*f[1, 1, 23]*(1 + 2*h[3])*(2*h[1]^2 + 2*h[2] + 
       h[1]*(1 + 2*h[2] + 2*h[3])) - f[1, 1, 3]*(-1 + 2*h[3])*
      (-4*h[1]^3 + 2*h[2]*(-1 + 2*h[2] - 2*h[3]) + 
       h[1]*(4*h[2]^2 - 8*h[2]*(1 + h[3]) + (1 + 2*h[3])^2))))/
   (8*(1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 14, 16] -> -((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
      4*h[3] - 4*h[3]^2)*(2*f[1, 1, 27]*(1 + 2*h[3])*
       (h[1]^2*(6 + (-4 + 8*h[2])*h[3]) + h[2]*(-3 + h[2]*(6 - 4*h[3]) + 
          8*h[3] + 12*h[3]^2) + h[1]*(3 + 4*h[3] + 8*h[2]^2*h[3] - 4*h[3]^2 + 
          4*h[2]*(-3 + 9*h[3] + 2*h[3]^2))) + f[1, 1, 7]*(-1 + 2*h[3])*
       (36*h[1]^2*h[2]*(3 + 2*h[3]) + 4*h[1]^3*(-3 + 2*h[3] + 
          h[2]*(6 + 8*h[3])) + h[2]*(3 + h[2]^2*(12 - 8*h[3]) - 2*h[3] - 
          28*h[3]^2 - 24*h[3]^3 + 4*h[2]*(-3 + 2*h[3] + 8*h[3]^2)) + 
        h[1]*(-((-3 + 2*h[3])*(1 + 2*h[3])^2) - 8*h[2]^3*(3 + 4*h[3]) + 
          h[2]^2*(-84 + 8*h[3] + 64*h[3]^2) + h[2]*(42 + 80*h[3] + 8*h[3]^2 - 
            32*h[3]^3)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*h[3]*(1 + 2*h[3])), 
 f[16, 14, 18] -> -((15 + 4*h[1]^2 + 16*h[2] + 4*h[2]^2 + 8*h[1]*(2 + h[2]) - 
      4*h[3] - 4*h[3]^2)*(f[1, 1, 7]*(-3 + 4*h[3] + 4*h[3]^2)*
       (36*h[1]^2*h[2] + h[1]^3*(-4 + 8*h[2]) + 
        h[2]*(1 + 4*h[2]^2 - 4*h[3] - 12*h[3]^2 + h[2]*(-4 + 8*h[3])) + 
        h[1]*(-8*h[2]^3 + (1 + 2*h[3])^2 + 4*h[2]^2*(-7 + 4*h[3]) + 
          h[2]*(14 + 8*h[3] - 8*h[3]^2))) + 2*f[1, 1, 27]*(1 + 2*h[3])*
       (h[2]*(3 + 2*h[3])*(-1 + 2*h[2] + 6*h[3]) + 
        2*h[1]^2*(3 + (2 + 8*h[2])*h[3]) + 
        h[1]*(3 + 8*h[3] + 16*h[2]^2*h[3] + 4*h[3]^2 + 
          4*h[2]*(-3 + 12*h[3] + 4*h[3]^2)))))/(32*(1 + 2*h[1])*(1 + 2*h[2])*
    h[3]*(1 + 2*h[3])), f[16, 14, 32] -> 
  ((-1 + 2*h[3])*(105 + 8*h[1]^3 - 8*h[2]^3 + 142*h[3] + 60*h[3]^2 + 
     8*h[3]^3 - 4*h[2]^2*(9 + 2*h[3]) + 4*h[1]^2*(15 + 2*h[2] + 6*h[3]) + 
     h[2]*(2 + 24*h[3] + 8*h[3]^2) + 2*h[1]*(71 - 4*h[2]^2 + 60*h[3] + 
       12*h[3]^2 + 4*h[2]*(3 + 2*h[3])))*
    (-(f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2)) + 
     2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(64*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + h[3])*(1 + 2*h[3])^2), f[16, 16, 3] -> 
  ((75 + 8*h[1]^3 + 8*h[2]^3 + h[2]^2*(52 - 8*h[3]) + 
     4*h[1]^2*(13 + 6*h[2] - 2*h[3]) - 50*h[3] - 12*h[3]^2 + 8*h[3]^3 + 
     2*h[1]*(55 + 12*h[2]^2 + h[2]*(52 - 8*h[3]) - 20*h[3] - 4*h[3]^2) - 
     2*h[2]*(-55 + 20*h[3] + 4*h[3]^2))*
    (2*f[1, 1, 23]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 3]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[16, 16, 7] -> 
  ((75 + 8*h[1]^3 + 8*h[2]^3 + h[2]^2*(52 - 8*h[3]) + 
     4*h[1]^2*(13 + 6*h[2] - 2*h[3]) - 50*h[3] - 12*h[3]^2 + 8*h[3]^3 + 
     2*h[1]*(55 + 12*h[2]^2 + h[2]*(52 - 8*h[3]) - 20*h[3] - 4*h[3]^2) - 
     2*h[2]*(-55 + 20*h[3] + 4*h[3]^2))*
    (-2*f[1, 1, 27]*(h[1] - h[2])*(1 + 2*h[3]) + 
     f[1, 1, 7]*(h[2]*(-1 + 2*h[2] - 2*h[3])*(-1 + 2*h[3]) + 
       h[1]^2*(-2 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(1 - 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(14 + 8*h[3] - 8*h[3]^2)))))/(8*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])), f[16, 16, 23] -> 
  ((105 + 8*h[1]^3 + 8*h[2]^3 + 2*h[3] - 36*h[3]^2 - 8*h[3]^3 + 
     4*h[1]^2*(15 + 6*h[2] + 2*h[3]) + h[2]^2*(60 + 8*h[3]) + 
     h[2]*(142 + 24*h[3] - 8*h[3]^2) + 2*h[1]*(71 + 12*h[2]^2 + 12*h[3] - 
       4*h[3]^2 + h[2]*(60 + 8*h[3])))*
    (f[1, 1, 3]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
      (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) + 
     2*f[1, 1, 23]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
       h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
       h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
         h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(16*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2), f[16, 16, 27] -> 
  -((105 + 8*h[1]^3 + 8*h[2]^3 + 2*h[3] - 36*h[3]^2 - 8*h[3]^3 + 
      4*h[1]^2*(15 + 6*h[2] + 2*h[3]) + h[2]^2*(60 + 8*h[3]) + 
      h[2]*(142 + 24*h[3] - 8*h[3]^2) + 2*h[1]*(71 + 12*h[2]^2 + 12*h[3] - 
        4*h[3]^2 + h[2]*(60 + 8*h[3])))*
     (f[1, 1, 7]*(h[1] - h[2])*(-3 + 4*h[3] + 4*h[3]^2)*
       (4*h[1]^2 - 8*h[1]*h[2] + 4*h[2]^2 - (1 + 2*h[3])^2) - 
      2*f[1, 1, 27]*(1 + 2*h[3])*(h[2]*(3 + 2*h[3])*(1 + 2*h[2] + 2*h[3]) + 
        h[1]^2*(6 + 4*h[3] + h[2]*(4 + 8*h[3])) + 
        h[1]*(3 + 8*h[3] + 4*h[3]^2 + h[2]^2*(4 + 8*h[3]) + 
          h[2]*(2 + 24*h[3] + 8*h[3]^2)))))/(16*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + 2*h[3])^2)};


==> ThreePointFunctionRk2.m <==
(* ::Package:: *)

ThPtRk2={f[1, 1, 22] -> f[1, 1, 22], f[1, 2, 11] -> f[1, 1, 22]/2, 
 f[1, 2, 41] -> (f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3]))/
   (1 + 2*h[3]), f[1, 4, 5] -> -f[1, 1, 22]/2, 
 f[1, 4, 35] -> (f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3]))/
   (1 + 2*h[3]), f[1, 9, 3] -> f[1, 1, 22]/3, 
 f[1, 9, 25] -> (-2*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3]))/
   (3*h[3]), f[1, 9, 28] -> (-2*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*
    (-1 + h[3]))/(3*h[3]), f[1, 9, 48] -> 
  (2*f[1, 1, 22]*(-2 + h[1] - h[2] - h[3])*(-1 + h[1] - h[2] - h[3])*
    (-1 + h[3])^2)/(3*(1 + h[3])*(1 + 2*h[3])), 
 f[1, 12, 11] -> -((f[1, 1, 22]*(1 + h[2])*(1 - h[1] + h[2] + h[3]))/
    (1 + 2*h[2])), f[1, 12, 41] -> (2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3]) - 
     h[1]*(3 + 2*h[2] + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 14, 5] -> -((f[1, 1, 22]*(1 + h[2])*(1 - h[1] + h[2] + h[3]))/
    (1 + 2*h[2])), f[1, 14, 35] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3]) - 
     h[1]*(3 + 2*h[2] + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[1, 16, 22] -> (2*f[1, 1, 22]*(1 + h[2])*(2 + h[1]^2 + h[2]^2 + 3*h[3] + 
     h[3]^2 + h[2]*(3 + 2*h[3]) - h[1]*(3 + 2*h[2] + 2*h[3])))/(1 + 2*h[2]), 
 f[2, 1, 11] -> f[1, 1, 22]/2, f[2, 1, 41] -> 
  (f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 2, 21] -> (2*f[1, 1, 22]*(-1 + h[3]))/3, f[2, 4, 3] -> f[1, 1, 22]/3, 
 f[2, 4, 25] -> -(f[1, 1, 22]*(2*h[1] - 2*h[2] - h[3])*(-1 + h[3]))/(3*h[3]), 
 f[2, 4, 28] -> -(f[1, 1, 22]*(-1 + h[3])*(2*h[1] - 2*h[2] + h[3]))/(3*h[3]), 
 f[2, 4, 48] -> (2*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])^2*
    (1 + h[1] - h[2] + h[3]))/(3*(1 + h[3])*(1 + 2*h[3])), 
 f[2, 5, 22] -> -(f[1, 1, 22]*(1 + h[1] + h[2])), 
 f[2, 7, 5] -> -(f[1, 1, 22]*(1 + h[2])), 
 f[2, 7, 35] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 8, 11] -> -(f[1, 1, 22]*(1 + h[2])), 
 f[2, 8, 41] -> (2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[2, 9, 15] -> (2*f[1, 1, 22]*(-1 + h[3]))/3, 
 f[2, 9, 45] -> (-4*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])^2)/
   (3 + 6*h[3]), f[2, 10, 11] -> (f[1, 1, 22]*(1 + 3*h[1] - h[3]))/6, 
 f[2, 10, 41] -> (f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])*
    (2 + 3*h[1] + h[3]))/(3 + 6*h[3]), 
 f[2, 12, 21] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(3 + 6*h[2]), 
 f[2, 14, 3] -> (-2*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (3 + 6*h[2]), f[2, 14, 25] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 - 2*h[1]^2 + 2*h[2]^2 + h[3] + 3*h[1]*h[3] - h[3]^2 + 
     h[2]*(4 + h[3])))/(3*(1 + 2*h[2])*h[3]), 
 f[2, 14, 28] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 - 2*h[1]^2 + 2*h[2]^2 + 3*h[3] + h[1]*h[3] + h[3]^2 + 
     h[2]*(4 + 3*h[3])))/(3*(1 + 2*h[2])*h[3]), 
 f[2, 14, 48] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])^2*
    (h[1]^3 - h[1]^2*(1 + h[2] + h[3]) - h[1]*(2 + h[2] + h[3])^2 + 
     (1 + h[2] + h[3])*(2 + h[2] + h[3])^2))/(3*(1 + 2*h[2])*(1 + h[3])*
    (1 + 2*h[3])), f[2, 15, 22] -> (-2*f[1, 1, 22]*(h[1] - h[2])*(1 + h[2])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[2, 16, 11] -> (f[1, 1, 22]*(1 + h[2])*(-1 + h[1]^2 - 2*h[2] - h[2]^2 - 
     2*h[1]*h[3] + h[3]^2))/(1 + 2*h[2]), 
 f[2, 16, 41] -> (2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (h[1]^3 - h[1]^2*(1 + h[2] + h[3]) - h[1]*(2 + h[2] + h[3])^2 + 
     (1 + h[2] + h[3])*(2 + h[2] + h[3])^2))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[4, 1, 5] -> -f[1, 1, 22]/2, f[4, 1, 35] -> 
  (f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 2, 3] -> -f[1, 1, 22]/3, f[4, 2, 25] -> 
  (f[1, 1, 22]*(-1 + h[3])*(2*h[1] - 2*h[2] + h[3]))/(3*h[3]), 
 f[4, 2, 28] -> (f[1, 1, 22]*(2*h[1] - 2*h[2] - h[3])*(-1 + h[3]))/(3*h[3]), 
 f[4, 2, 48] -> (-2*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])^2*
    (1 + h[1] - h[2] + h[3]))/(3*(1 + h[3])*(1 + 2*h[3])), 
 f[4, 3, 22] -> f[1, 1, 22]*(1 + h[1] + h[2]), 
 f[4, 4, 18] -> (2*f[1, 1, 22]*(-1 + h[3]))/3, 
 f[4, 6, 11] -> -(f[1, 1, 22]*(1 + h[2])), 
 f[4, 6, 41] -> (2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 8, 5] -> -(f[1, 1, 22]*(1 + h[2])), 
 f[4, 8, 35] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[3]), 
 f[4, 9, 9] -> (-2*f[1, 1, 22]*(-1 + h[3]))/3, 
 f[4, 9, 39] -> (-4*f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])^2)/
   (3 + 6*h[3]), f[4, 10, 5] -> -(f[1, 1, 22]*(1 + 3*h[1] - h[3]))/6, 
 f[4, 10, 35] -> (f[1, 1, 22]*(-1 + h[1] - h[2] - h[3])*(-1 + h[3])*
    (2 + 3*h[1] + h[3]))/(3 + 6*h[3]), 
 f[4, 12, 3] -> (-2*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (3 + 6*h[2]), f[4, 12, 25] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 - 2*h[1]^2 + 2*h[2]^2 + 3*h[3] + h[1]*h[3] + h[3]^2 + 
     h[2]*(4 + 3*h[3])))/(3*(1 + 2*h[2])*h[3]), 
 f[4, 12, 28] -> (-2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 - 2*h[1]^2 + 2*h[2]^2 + h[3] + 3*h[1]*h[3] - h[3]^2 + 
     h[2]*(4 + h[3])))/(3*(1 + 2*h[2])*h[3]), 
 f[4, 12, 48] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])^2*
    (h[1]^3 - h[1]^2*(1 + h[2] + h[3]) - h[1]*(2 + h[2] + h[3])^2 + 
     (1 + h[2] + h[3])*(2 + h[2] + h[3])^2))/(3*(1 + 2*h[2])*(1 + h[3])*
    (1 + 2*h[3])), f[4, 13, 22] -> (-2*f[1, 1, 22]*(h[1] - h[2])*(1 + h[2])*
    (1 - h[1] + h[2] + h[3]))/(1 + 2*h[2]), 
 f[4, 14, 18] -> (4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (1 - h[1] + h[2] + h[3]))/(3 + 6*h[2]), 
 f[4, 16, 5] -> (f[1, 1, 22]*(1 + h[2])*(1 - h[1]^2 + 2*h[2] + h[2]^2 + 
     2*h[1]*h[3] - h[3]^2))/(1 + 2*h[2]), 
 f[4, 16, 35] -> (2*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (h[1]^3 - h[1]^2*(1 + h[2] + h[3]) - h[1]*(2 + h[2] + h[3])^2 + 
     (1 + h[2] + h[3])*(2 + h[2] + h[3])^2))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[6, 4, 11] -> f[1, 1, 22]*(1 + h[1]), 
 f[6, 4, 41] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[6, 7, 22] -> -4*f[1, 1, 22]*(1 + h[1])*(1 + h[2]), 
 f[6, 9, 21] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3]))/3, 
 f[6, 14, 11] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[6, 14, 41] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - h[3]^2 - h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[7, 2, 5] -> f[1, 1, 22]*(1 + h[1]), 
 f[7, 2, 35] -> (-2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[7, 6, 22] -> -4*f[1, 1, 22]*(1 + h[1])*(1 + h[2]), 
 f[7, 9, 18] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3]))/3, 
 f[7, 12, 5] -> (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[7, 12, 35] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - h[3]^2 - h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[8, 2, 11] -> f[1, 1, 22]*(1 + h[1]), 
 f[8, 2, 41] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[8, 4, 5] -> f[1, 1, 22]*(1 + h[1]), 
 f[8, 4, 35] -> (-2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[3]), 
 f[8, 8, 22] -> 8*f[1, 1, 22]*(1 + h[1])*(1 + h[2]), 
 f[8, 9, 25] -> (4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3]))/3, 
 f[8, 9, 28] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3]))/3, 
 f[8, 12, 11] -> (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3]))/(1 + 2*h[2]), 
 f[8, 12, 41] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - h[3]^2 - h[2]*(3 + 2*h[3])))/
   ((1 + 2*h[2])*(1 + 2*h[3])), f[8, 14, 5] -> 
  (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[2]), f[8, 14, 35] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (-1 + h[3])*(-2 + h[1] + h[1]^2 - h[2]^2 - 3*h[3] - h[3]^2 - 
     h[2]*(3 + 2*h[3])))/((1 + 2*h[2])*(1 + 2*h[3])), 
 f[9, 1, 3] -> f[1, 1, 22]/3, f[9, 1, 25] -> 
  (-2*f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3]))/(3*h[3]), 
 f[9, 1, 28] -> (-2*f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3]))/
   (3*h[3]), f[9, 1, 48] -> (2*f[1, 1, 22]*(-1 + h[3])^2*
    (2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 - h[2]*(3 + 2*h[3]) + 
     h[1]*(3 - 2*h[2] + 2*h[3])))/(3*(1 + h[3])*(1 + 2*h[3])), 
 f[9, 2, 15] -> (-2*f[1, 1, 22]*(-1 + h[3]))/3, 
 f[9, 2, 45] -> (4*f[1, 1, 22]*(-1 + h[3])^2*(1 + h[1] - h[2] + h[3]))/
   (3 + 6*h[3]), f[9, 3, 11] -> (f[1, 1, 22]*(1 + 3*h[2] - h[3]))/3, 
 f[9, 3, 41] -> (2*f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3])*
    (2 + 3*h[2] + h[3]))/(3 + 6*h[3]), 
 f[9, 4, 9] -> (2*f[1, 1, 22]*(-1 + h[3]))/3, 
 f[9, 4, 39] -> (4*f[1, 1, 22]*(-1 + h[3])^2*(1 + h[1] - h[2] + h[3]))/
   (3 + 6*h[3]), f[9, 5, 5] -> -(f[1, 1, 22]*(1 + 3*h[2] - h[3]))/3, 
 f[9, 5, 35] -> (2*f[1, 1, 22]*(-1 + h[3])*(1 + h[1] - h[2] + h[3])*
    (2 + 3*h[2] + h[3]))/(3 + 6*h[3]), 
 f[9, 6, 21] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3]))/3, 
 f[9, 7, 18] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3]))/3, 
 f[9, 8, 25] -> (4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3]))/3, 
 f[9, 8, 28] -> (-4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3]))/3, 
 f[9, 9, 33] -> (-4*f[1, 1, 22]*(-1 + h[3])^2)/3, 
 f[9, 10, 3] -> (f[1, 1, 22]*(1 + h[1] + h[2] - h[3]))/3, 
 f[9, 10, 28] -> (-2*f[1, 1, 22]*(h[1] + h[1]^2 - h[2]*(1 + h[2]))*
    (-1 + h[3]))/(3*h[3]), f[9, 10, 48] -> 
  (-2*f[1, 1, 22]*(-1 + h[3])^2*(-h[1]^3 - h[2]^3 + 
     h[1]^2*(-2 + h[2] - h[3]) + h[2]*(1 + h[3])^2 - h[2]^2*(2 + h[3]) + 
     (1 + h[3])^2*(2 + h[3]) + h[1]*(h[2]^2 + (1 + h[3])^2 + 
       2*h[2]*(2 + h[3]))))/(3*(1 + h[3])*(1 + 2*h[3])), 
 f[9, 11, 22] -> (-2*f[1, 1, 22]*(2 + 3*h[1] + 3*h[1]^2 + 3*h[2] + 3*h[2]^2 - 
     h[3] - h[3]^2))/3, f[9, 12, 15] -> 
  (-4*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3]))/
   (3 + 6*h[2]), f[9, 12, 45] -> (-8*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])^2*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (3*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 13, 11] -> 
  (-2*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(2 + 3*h[2] + h[3]))/
   (3 + 6*h[2]), f[9, 13, 41] -> 
  (4*f[1, 1, 22]*(1 + h[2])*(1 + 3*h[2] - h[3])*(-1 + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (3*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 14, 9] -> 
  (-4*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3]))/
   (3 + 6*h[2]), f[9, 14, 39] -> (8*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])^2*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (3*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 15, 5] -> 
  (-2*f[1, 1, 22]*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(2 + 3*h[2] + h[3]))/
   (3 + 6*h[2]), f[9, 15, 35] -> 
  (-4*f[1, 1, 22]*(1 + h[2])*(1 + 3*h[2] - h[3])*(-1 + h[3])*
    (2 - h[1] - h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 + h[2]*(3 + 2*h[3])))/
   (3*(1 + 2*h[2])*(1 + 2*h[3])), f[9, 16, 3] -> 
  (2*f[1, 1, 22]*(1 + h[2])*(2 + h[1]^2 + h[2]^2 + h[2]*(3 - 2*h[3]) + 
     h[1]*(3 + 2*h[2] - 2*h[3]) - 3*h[3] + h[3]^2))/(3 + 6*h[2]), 
 f[9, 16, 25] -> (4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*
    (2 - h[1]^3 + h[2]^3 + h[3] - 2*h[3]^2 - h[3]^3 + h[2]^2*(4 + h[3]) + 
     h[1]^2*(-2 - h[2] + h[3]) + h[2]*(5 + 2*h[3] - h[3]^2) + 
     h[1]*(1 + h[2]^2 + 4*h[3] + h[3]^2 + 2*h[2]*(1 + h[3]))))/
   (3*(1 + 2*h[2])*h[3]), f[9, 16, 28] -> 
  (4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])*(2 - h[1]^3 + h[2]^3 + h[3] - 
     2*h[3]^2 - h[3]^3 + h[2]^2*(4 + h[3]) + h[1]^2*(-2 - h[2] + h[3]) + 
     h[2]*(5 + 2*h[3] - h[3]^2) + h[1]*(1 + h[2]^2 + 4*h[3] + h[3]^2 + 
       2*h[2]*(1 + h[3]))))/(3*(1 + 2*h[2])*h[3]), 
 f[9, 16, 48] -> (4*f[1, 1, 22]*(1 + h[2])*(-1 + h[3])^2*
    (2*h[1]^3 + h[1]^4 - 2*h[1]*(2 + h[2] + h[3])^2 + 
     (2 + h[2] + h[3])^2*(3 + h[2]^2 + 4*h[3] + h[3]^2 + 2*h[2]*(2 + h[3])) - 
     h[1]^2*(7 + 2*h[2]^2 + 8*h[3] + 2*h[3]^2 + 4*h[2]*(2 + h[3]))))/
   (3*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])), 
 f[12, 1, 11] -> (f[1, 1, 22]*(1 + h[1])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[12, 1, 41] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 - h[2]*(3 + 2*h[3]) + 
     h[1]*(3 - 2*h[2] + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 2, 21] -> (4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(3 + 6*h[1]), 
 f[12, 4, 3] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3]))/
   (3 + 6*h[1]), f[12, 4, 25] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + 2*h[1]^2 - 2*h[2]^2 + 3*h[3] + h[2]*h[3] + h[3]^2 + 
     h[1]*(4 + 3*h[3])))/(3*(1 + 2*h[1])*h[3]), 
 f[12, 4, 28] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + 2*h[1]^2 - 2*h[2]^2 + h[3] + 3*h[2]*h[3] - h[3]^2 + 
     h[1]*(4 + h[3])))/(3*(1 + 2*h[1])*h[3]), 
 f[12, 4, 48] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])^2*
    (h[1]^3 + h[2]^3 - h[2]^2*(1 + h[3]) - h[2]*(2 + h[3])^2 + 
     (1 + h[3])*(2 + h[3])^2 + h[1]^2*(5 - h[2] + 3*h[3]) - 
     h[1]*(-8 + h[2]^2 - 10*h[3] - 3*h[3]^2 + 2*h[2]*(2 + h[3]))))/
   (3*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])), 
 f[12, 5, 22] -> (2*f[1, 1, 22]*(1 + h[1])*(h[1] - h[2])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[12, 7, 5] -> (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[12, 7, 35] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[12, 8, 11] -> 
  (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[12, 8, 41] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (-1 + h[3])*(2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + 
     h[1]*(3 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 9, 15] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (-1 + h[3]))/(3 + 6*h[1]), f[12, 9, 45] -> 
  (8*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])^2*(2 + h[1]^2 - h[2] - h[2]^2 + 
     3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/(3*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[12, 10, 11] -> (f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (2 + 3*h[1] + h[3]))/(3 + 6*h[1]), f[12, 10, 41] -> 
  (2*f[1, 1, 22]*(1 + h[1])*(1 + 3*h[1] - h[3])*(-1 + h[3])*
    (2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/
   (3*(1 + 2*h[1])*(1 + 2*h[3])), f[12, 12, 21] -> 
  (8*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])), f[12, 14, 3] -> 
  (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(2 + h[1]^2 + h[2]^2 + 
     h[2]*(3 - 2*h[3]) + h[1]*(3 + 2*h[2] - 2*h[3]) - 3*h[3] + h[3]^2))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])), f[12, 14, 25] -> 
  (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3])*
    (2*h[1]^2 - 2*h[2]^2 + h[3]*(2 + h[3]) - h[2]*(4 + h[3]) + 
     h[1]*(4 + 3*h[3])))/(3*(1 + 2*h[1])*(1 + 2*h[2])*h[3]), 
 f[12, 14, 28] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(-1 + h[3])*(-2*h[1]^2 + 2*h[2]^2 + 
     h[3]*(2 + h[3]) - h[1]*(4 + h[3]) + h[2]*(4 + 3*h[3])))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])*h[3]), f[12, 14, 48] -> 
  (-8*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])^2*
    (3 - 2*h[1] - h[1]^2 + h[2]^2 + 4*h[3] + h[3]^2 + 2*h[2]*(2 + h[3]))*
    (2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])*(1 + h[3])*(1 + 2*h[3])), 
 f[12, 15, 22] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2])*
    (1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] + h[3]))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[12, 16, 11] -> 
  (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(4 + h[1]^3 + h[2]^3 + 
     h[1]^2*(5 + 3*h[2] - h[3]) - h[2]^2*(-5 + h[3]) - 4*h[3] - h[3]^2 + 
     h[3]^3 + h[1]*(8 + 3*h[2]^2 - 2*h[2]*(-5 + h[3]) - 4*h[3] - h[3]^2) - 
     h[2]*(-8 + 4*h[3] + h[3]^2)))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[12, 16, 41] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(-1 + h[3])*(-6 + h[1]^3 - h[2]^3 - 11*h[3] - 
     6*h[3]^2 - h[3]^3 - 3*h[2]^2*(2 + h[3]) + h[1]^2*(4 + h[2] + h[3]) - 
     h[2]*(11 + 12*h[3] + 3*h[3]^2) - h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
       2*h[2]*(1 + h[3]))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[14, 1, 5] -> (f[1, 1, 22]*(1 + h[1])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[14, 1, 35] -> (-2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + h[1]^2 + h[2]^2 + 3*h[3] + h[3]^2 - h[2]*(3 + 2*h[3]) + 
     h[1]*(3 - 2*h[2] + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 2, 3] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3]))/
   (3 + 6*h[1]), f[14, 2, 25] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + 2*h[1]^2 - 2*h[2]^2 + h[3] + 3*h[2]*h[3] - h[3]^2 + 
     h[1]*(4 + h[3])))/(3*(1 + 2*h[1])*h[3]), 
 f[14, 2, 28] -> (2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (2 + 2*h[1]^2 - 2*h[2]^2 + 3*h[3] + h[2]*h[3] + h[3]^2 + 
     h[1]*(4 + 3*h[3])))/(3*(1 + 2*h[1])*h[3]), 
 f[14, 2, 48] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])^2*
    (h[1]^3 + h[2]^3 - h[2]^2*(1 + h[3]) - h[2]*(2 + h[3])^2 + 
     (1 + h[3])*(2 + h[3])^2 + h[1]^2*(5 - h[2] + 3*h[3]) - 
     h[1]*(-8 + h[2]^2 - 10*h[3] - 3*h[3]^2 + 2*h[2]*(2 + h[3]))))/
   (3*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])), 
 f[14, 3, 22] -> (2*f[1, 1, 22]*(1 + h[1])*(h[1] - h[2])*
    (1 + h[1] - h[2] + h[3]))/(1 + 2*h[1]), 
 f[14, 4, 18] -> (-4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3]))/(3 + 6*h[1]), 
 f[14, 6, 11] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3]))/(1 + 2*h[1]), 
 f[14, 6, 41] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])*
    (2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[14, 8, 5] -> 
  (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3]))/
   (1 + 2*h[1]), f[14, 8, 35] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (-1 + h[3])*(2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + 
     h[1]*(3 + 2*h[3])))/((1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 9, 9] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (-1 + h[3]))/(3 + 6*h[1]), f[14, 9, 39] -> 
  (-8*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])^2*(2 + h[1]^2 - h[2] - h[2]^2 + 
     3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/(3*(1 + 2*h[1])*(1 + 2*h[3])), 
 f[14, 10, 5] -> (f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (2 + 3*h[1] + h[3]))/(3 + 6*h[1]), f[14, 10, 35] -> 
  (-2*f[1, 1, 22]*(1 + h[1])*(1 + 3*h[1] - h[3])*(-1 + h[3])*
    (2 + h[1]^2 - h[2] - h[2]^2 + 3*h[3] + h[3]^2 + h[1]*(3 + 2*h[3])))/
   (3*(1 + 2*h[1])*(1 + 2*h[3])), f[14, 12, 3] -> 
  (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(2 + h[1]^2 + h[2]^2 + 
     h[2]*(3 - 2*h[3]) + h[1]*(3 + 2*h[2] - 2*h[3]) - 3*h[3] + h[3]^2))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])), f[14, 12, 25] -> 
  (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3])*
    (2*h[1]^2 - 2*h[2]^2 - h[3]*(2 + h[3]) + h[1]*(4 + h[3]) - 
     h[2]*(4 + 3*h[3])))/(3*(1 + 2*h[1])*(1 + 2*h[2])*h[3]), 
 f[14, 12, 28] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(-1 + h[3])*(2*h[1]^2 - 2*h[2]^2 + 
     h[3]*(2 + h[3]) - h[2]*(4 + h[3]) + h[1]*(4 + 3*h[3])))/
   (3*(1 + 2*h[1])*(1 + 2*h[2])*h[3]), f[14, 12, 48] -> 
  (-8*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(-1 + h[3])^2*
    (h[1]^4 + h[2]^4 + h[1]^3*(5 + 2*h[3]) + h[2]^3*(5 + 2*h[3]) - 
     h[2]*(1 + h[3])^2*(5 + 2*h[3]) + h[2]^2*(5 + 3*h[3]) - 
     (1 + h[3])^2*(6 + 5*h[3] + h[3]^2) + 
     h[1]^2*(5 - 2*h[2]^2 + 3*h[3] - h[2]*(5 + 2*h[3])) - 
     h[1]*(h[2]^2*(5 + 2*h[3]) + (1 + h[3])^2*(5 + 2*h[3]) + 
       2*h[2]*(7 + 7*h[3] + 2*h[3]^2))))/(3*(1 + 2*h[1])*(1 + 2*h[2])*
    (1 + h[3])*(1 + 2*h[3])), f[14, 13, 22] -> 
  (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2])*
    (2 + h[1]^2 + 3*h[2] + h[2]^2 + h[1]*(3 + 2*h[2]) - h[3] - h[3]^2))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[14, 14, 18] -> 
  (8*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3])*
    (2 + h[1] + h[2] + h[3]))/(3*(1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 16, 5] -> (2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[14, 16, 35] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(-1 + h[3])*(6 - h[1]^3 + h[2]^3 + 11*h[3] + 
     6*h[3]^2 + h[3]^3 + 3*h[2]^2*(2 + h[3]) - h[1]^2*(4 + h[2] + h[3]) + 
     h[2]*(11 + 12*h[3] + 3*h[3]^2) + h[1]*(-1 + h[2]^2 + 2*h[3] + h[3]^2 + 
       2*h[2]*(1 + h[3]))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 1, 22] -> (2*f[1, 1, 22]*(1 + h[1])*(2 + h[1]^2 + h[2]^2 + 3*h[3] + 
     h[3]^2 - h[2]*(3 + 2*h[3]) + h[1]*(3 - 2*h[2] + 2*h[3])))/(1 + 2*h[1]), 
 f[16, 2, 11] -> -((f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
     (1 + h[1] - h[2] + h[3]))/(1 + 2*h[1])), 
 f[16, 2, 41] -> (-2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (h[1]^3 + h[2]^3 - h[2]^2*(1 + h[3]) - h[2]*(2 + h[3])^2 + 
     (1 + h[3])*(2 + h[3])^2 + h[1]^2*(5 - h[2] + 3*h[3]) - 
     h[1]*(-8 + h[2]^2 - 10*h[3] - 3*h[3]^2 + 2*h[2]*(2 + h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 4, 5] -> 
  (f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*(1 + h[1] - h[2] + h[3]))/
   (1 + 2*h[1]), f[16, 4, 35] -> (-2*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])*
    (h[1]^3 + h[2]^3 - h[2]^2*(1 + h[3]) - h[2]*(2 + h[3])^2 + 
     (1 + h[3])*(2 + h[3])^2 + h[1]^2*(5 - h[2] + 3*h[3]) - 
     h[1]*(-8 + h[2]^2 - 10*h[3] - 3*h[3]^2 + 2*h[2]*(2 + h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[3])), f[16, 9, 3] -> 
  (2*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] - h[3]))/(3 + 6*h[1]), 
 f[16, 9, 25] -> (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*
    (-1 + h[3])*(1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/
   (3*(1 + 2*h[1])*h[3]), f[16, 9, 28] -> 
  (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[1] + h[2] - h[3])*(-1 + h[3])*
    (1 + h[1] - h[2] + h[3])*(2 + h[1] + h[2] + h[3]))/(3*(1 + 2*h[1])*h[3]), 
 f[16, 9, 48] -> (4*f[1, 1, 22]*(1 + h[1])*(-1 + h[3])^2*
    (h[1]^4 + 2*h[2]^3 + h[2]^4 + 4*h[1]^3*(2 + h[3]) - 2*h[2]*(2 + h[3])^2 + 
     (2 + h[3])^2*(3 + 4*h[3] + h[3]^2) - h[2]^2*(7 + 8*h[3] + 2*h[3]^2) + 
     2*h[1]*(2 + h[3])*(7 - 2*h[2] - 2*h[2]^2 + 8*h[3] + 2*h[3]^2) + 
     h[1]^2*(23 - 2*h[2] - 2*h[2]^2 + 24*h[3] + 6*h[3]^2)))/
   (3*(1 + 2*h[1])*(1 + h[3])*(1 + 2*h[3])), 
 f[16, 12, 11] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (4 + h[1]^3 + h[2]^3 + h[1]^2*(5 + 3*h[2] - h[3]) - h[2]^2*(-5 + h[3]) - 
     4*h[3] - h[3]^2 + h[3]^3 + h[1]*(8 + 3*h[2]^2 - 2*h[2]*(-5 + h[3]) - 
       4*h[3] - h[3]^2) - h[2]*(-8 + 4*h[3] + h[3]^2)))/
   ((1 + 2*h[1])*(1 + 2*h[2])), f[16, 12, 41] -> 
  (-4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*(1 + h[1] + h[2] - h[3])*(-1 + h[3])*
    (6 + h[1]^3 - h[2]^3 + 11*h[3] + 6*h[3]^2 + h[3]^3 - h[2]^2*(4 + h[3]) + 
     h[1]^2*(6 + h[2] + 3*h[3]) + h[2]*(-1 + 2*h[3] + h[3]^2) + 
     h[1]*(11 - h[2]^2 + 12*h[3] + 3*h[3]^2 + 2*h[2]*(1 + h[3]))))/
   ((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 14, 5] -> (-2*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(2 + h[1] + h[2] - h[3])*
    (2 + h[1] + h[2] + h[3]))/((1 + 2*h[1])*(1 + 2*h[2])), 
 f[16, 14, 35] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (1 + h[1] + h[2] - h[3])*(-1 + h[3])*(6 + h[1]^3 - h[2]^3 + 11*h[3] + 
     6*h[3]^2 + h[3]^3 - h[2]^2*(4 + h[3]) + h[1]^2*(6 + h[2] + 3*h[3]) + 
     h[2]*(-1 + 2*h[3] + h[3]^2) + h[1]*(11 - h[2]^2 + 12*h[3] + 3*h[3]^2 + 
       2*h[2]*(1 + h[3]))))/((1 + 2*h[1])*(1 + 2*h[2])*(1 + 2*h[3])), 
 f[16, 16, 22] -> (4*f[1, 1, 22]*(1 + h[1])*(1 + h[2])*
    (12 + h[1]^4 + 8*h[2]^3 + h[2]^4 + 4*h[1]^3*(2 + h[2]) - 8*h[3] - 
     7*h[3]^2 + 2*h[3]^3 + h[3]^4 + h[2]^2*(23 - 2*h[3] - 2*h[3]^2) + 
     2*h[1]*(2 + h[2])*(7 + 8*h[2] + 2*h[2]^2 - 2*h[3] - 2*h[3]^2) + 
     h[1]^2*(23 + 24*h[2] + 6*h[2]^2 - 2*h[3] - 2*h[3]^2) - 
     4*h[2]*(-7 + 2*h[3] + 2*h[3]^2)))/((1 + 2*h[1])*(1 + 2*h[2]))};


==> TwoPointFunctionRk0.m <==
(* ::Package:: *)

TwoPtF0={f[1, 1] -> f[1, 1], f[1, 2] -> 0, f[1, 3] -> 0, f[1, 4] -> 0, f[1, 5] -> 0, 
 f[1, 6] -> 0, f[1, 7] -> 0, f[1, 8] -> 0, f[1, 9] -> 0, f[1, 10] -> 0, 
 f[1, 11] -> 0, f[1, 12] -> 0, f[1, 13] -> 0, f[1, 14] -> 0, f[1, 15] -> 0, 
 f[1, 16] -> 0, f[2, 1] -> 0, f[2, 2] -> 0, f[2, 3] -> 0, f[2, 4] -> 0, 
 f[2, 5] -> -2*H*f[1, 1], f[2, 6] -> 0, f[2, 7] -> 0, f[2, 8] -> 0, 
 f[2, 9] -> 0, f[2, 10] -> 0, f[2, 11] -> 0, f[2, 12] -> 0, f[2, 13] -> 0, 
 f[2, 14] -> 0, f[2, 15] -> 0, f[2, 16] -> 0, f[3, 1] -> 0, f[3, 2] -> 0, 
 f[3, 3] -> 0, f[3, 4] -> 2*H*f[1, 1], f[3, 5] -> 0, f[3, 6] -> 0, 
 f[3, 7] -> 0, f[3, 8] -> 0, f[3, 9] -> 0, f[3, 10] -> 0, f[3, 11] -> 0, 
 f[3, 12] -> 0, f[3, 13] -> 0, f[3, 14] -> 0, f[3, 15] -> 0, f[3, 16] -> 0, 
 f[4, 1] -> 0, f[4, 2] -> 0, f[4, 3] -> 2*H*f[1, 1], f[4, 4] -> 0, 
 f[4, 5] -> 0, f[4, 6] -> 0, f[4, 7] -> 0, f[4, 8] -> 0, f[4, 9] -> 0, 
 f[4, 10] -> 0, f[4, 11] -> 0, f[4, 12] -> 0, f[4, 13] -> 0, f[4, 14] -> 0, 
 f[4, 15] -> 0, f[4, 16] -> 0, f[5, 1] -> 0, f[5, 2] -> -2*H*f[1, 1], 
 f[5, 3] -> 0, f[5, 4] -> 0, f[5, 5] -> 0, f[5, 6] -> 0, f[5, 7] -> 0, 
 f[5, 8] -> 0, f[5, 9] -> 0, f[5, 10] -> 0, f[5, 11] -> 0, f[5, 12] -> 0, 
 f[5, 13] -> 0, f[5, 14] -> 0, f[5, 15] -> 0, f[5, 16] -> 0, f[6, 1] -> 0, 
 f[6, 2] -> 0, f[6, 3] -> 0, f[6, 4] -> 0, f[6, 5] -> 0, f[6, 6] -> 0, 
 f[6, 7] -> -4*H*(1 + H)*f[1, 1], f[6, 8] -> 0, f[6, 9] -> 0, f[6, 10] -> 0, 
 f[6, 11] -> 0, f[6, 12] -> 0, f[6, 13] -> 0, f[6, 14] -> 0, f[6, 15] -> 0, 
 f[6, 16] -> 0, f[7, 1] -> 0, f[7, 2] -> 0, f[7, 3] -> 0, f[7, 4] -> 0, 
 f[7, 5] -> 0, f[7, 6] -> -4*H*(1 + H)*f[1, 1], f[7, 7] -> 0, f[7, 8] -> 0, 
 f[7, 9] -> 0, f[7, 10] -> 0, f[7, 11] -> 0, f[7, 12] -> 0, f[7, 13] -> 0, 
 f[7, 14] -> 0, f[7, 15] -> 0, f[7, 16] -> 0, f[8, 1] -> 0, f[8, 2] -> 0, 
 f[8, 3] -> 0, f[8, 4] -> 0, f[8, 5] -> 0, f[8, 6] -> 0, f[8, 7] -> 0, 
 f[8, 8] -> 8*H*(1 + H)*f[1, 1], f[8, 9] -> 0, f[8, 10] -> 0, f[8, 11] -> 0, 
 f[8, 12] -> 0, f[8, 13] -> 0, f[8, 14] -> 0, f[8, 15] -> 0, f[8, 16] -> 0, 
 f[9, 1] -> 0, f[9, 2] -> 0, f[9, 3] -> 0, f[9, 4] -> 0, f[9, 5] -> 0, 
 f[9, 6] -> 0, f[9, 7] -> 0, f[9, 8] -> 0, f[9, 9] -> 0, f[9, 10] -> 0, 
 f[9, 11] -> -4*H^2*f[1, 1], f[9, 12] -> 0, f[9, 13] -> 0, f[9, 14] -> 0, 
 f[9, 15] -> 0, f[9, 16] -> 0, f[10, 1] -> 0, f[10, 2] -> 0, f[10, 3] -> 0, 
 f[10, 4] -> 0, f[10, 5] -> 0, f[10, 6] -> 0, f[10, 7] -> 0, f[10, 8] -> 0, 
 f[10, 9] -> 0, f[10, 10] -> 2*H^2*f[1, 1], f[10, 11] -> 0, f[10, 12] -> 0, 
 f[10, 13] -> 0, f[10, 14] -> 0, f[10, 15] -> 0, f[10, 16] -> 0, 
 f[11, 1] -> 0, f[11, 2] -> 0, f[11, 3] -> 0, f[11, 4] -> 0, f[11, 5] -> 0, 
 f[11, 6] -> 0, f[11, 7] -> 0, f[11, 8] -> 0, f[11, 9] -> -4*H^2*f[1, 1], 
 f[11, 10] -> 0, f[11, 11] -> 0, f[11, 12] -> 0, f[11, 13] -> 0, 
 f[11, 14] -> 0, f[11, 15] -> 0, f[11, 16] -> 0, f[12, 1] -> 0, 
 f[12, 2] -> 0, f[12, 3] -> 0, f[12, 4] -> 0, f[12, 5] -> 0, f[12, 6] -> 0, 
 f[12, 7] -> 0, f[12, 8] -> 0, f[12, 9] -> 0, f[12, 10] -> 0, f[12, 11] -> 0, 
 f[12, 12] -> 0, f[12, 13] -> 0, f[12, 14] -> 0, 
 f[12, 15] -> (-16*H^2*(1 + H)^2*f[1, 1])/(1 + 2*H), f[12, 16] -> 0, 
 f[13, 1] -> 0, f[13, 2] -> 0, f[13, 3] -> 0, f[13, 4] -> 0, f[13, 5] -> 0, 
 f[13, 6] -> 0, f[13, 7] -> 0, f[13, 8] -> 0, f[13, 9] -> 0, f[13, 10] -> 0, 
 f[13, 11] -> 0, f[13, 12] -> 0, f[13, 13] -> 0, 
 f[13, 14] -> (16*H^2*(1 + H)^2*f[1, 1])/(1 + 2*H), f[13, 15] -> 0, 
 f[13, 16] -> 0, f[14, 1] -> 0, f[14, 2] -> 0, f[14, 3] -> 0, f[14, 4] -> 0, 
 f[14, 5] -> 0, f[14, 6] -> 0, f[14, 7] -> 0, f[14, 8] -> 0, f[14, 9] -> 0, 
 f[14, 10] -> 0, f[14, 11] -> 0, f[14, 12] -> 0, 
 f[14, 13] -> (16*H^2*(1 + H)^2*f[1, 1])/(1 + 2*H), f[14, 14] -> 0, 
 f[14, 15] -> 0, f[14, 16] -> 0, f[15, 1] -> 0, f[15, 2] -> 0, f[15, 3] -> 0, 
 f[15, 4] -> 0, f[15, 5] -> 0, f[15, 6] -> 0, f[15, 7] -> 0, f[15, 8] -> 0, 
 f[15, 9] -> 0, f[15, 10] -> 0, f[15, 11] -> 0, 
 f[15, 12] -> (-16*H^2*(1 + H)^2*f[1, 1])/(1 + 2*H), f[15, 13] -> 0, 
 f[15, 14] -> 0, f[15, 15] -> 0, f[15, 16] -> 0, f[16, 1] -> 0, 
 f[16, 2] -> 0, f[16, 3] -> 0, f[16, 4] -> 0, f[16, 5] -> 0, f[16, 6] -> 0, 
 f[16, 7] -> 0, f[16, 8] -> 0, f[16, 9] -> 0, f[16, 10] -> 0, f[16, 11] -> 0, 
 f[16, 12] -> 0, f[16, 13] -> 0, f[16, 14] -> 0, f[16, 15] -> 0, 
 f[16, 16] -> (16*H^2*(1 + H)^2*(3 + 2*H)*f[1, 1])/(1 + 2*H)};


==> TwoPointFunctionRk1.m <==
(* ::Package:: *)

TwoPtF1={f[1, 1] -> 0, f[1, 2] -> f[1, 2], f[1, 3] -> 0, f[1, 4] -> 0, f[1, 5] -> 0, 
 f[1, 6] -> 0, f[1, 7] -> 0, f[1, 8] -> 0, f[1, 9] -> 0, f[1, 10] -> 0, 
 f[1, 11] -> 0, f[1, 12] -> 0, f[1, 13] -> 0, f[1, 14] -> 0, f[1, 15] -> 0, 
 f[1, 16] -> 0, f[1, 17] -> 0, f[1, 18] -> 0, f[1, 19] -> 0, f[1, 20] -> 0, 
 f[1, 21] -> 0, f[1, 22] -> 0, f[1, 23] -> 0, f[1, 24] -> 0, f[1, 25] -> 0, 
 f[1, 26] -> 0, f[1, 27] -> 0, f[1, 28] -> 0, f[1, 29] -> 0, f[1, 30] -> 0, 
 f[1, 31] -> 0, f[1, 32] -> 0, f[2, 1] -> -f[1, 2], f[2, 2] -> 0, 
 f[2, 3] -> 0, f[2, 4] -> 0, f[2, 5] -> 0, f[2, 6] -> 0, f[2, 7] -> 0, 
 f[2, 8] -> 0, f[2, 9] -> 0, f[2, 10] -> 0, f[2, 11] -> 0, f[2, 12] -> 0, 
 f[2, 13] -> 0, f[2, 14] -> 0, f[2, 15] -> 0, f[2, 16] -> 0, f[2, 17] -> 0, 
 f[2, 18] -> 0, f[2, 19] -> 0, f[2, 20] -> 0, f[2, 21] -> 0, f[2, 22] -> 0, 
 f[2, 23] -> 0, f[2, 24] -> 0, f[2, 25] -> 0, f[2, 26] -> 0, f[2, 27] -> 0, 
 f[2, 28] -> 0, f[2, 29] -> 0, f[2, 30] -> 0, f[2, 31] -> 0, f[2, 32] -> 0, 
 f[3, 1] -> 0, f[3, 2] -> 0, f[3, 3] -> 0, f[3, 4] -> 0, f[3, 5] -> 0, 
 f[3, 6] -> 0, f[3, 7] -> -2*(3 + 2*H)*f[1, 2], f[3, 8] -> 0, f[3, 9] -> 0, 
 f[3, 10] -> 0, f[3, 11] -> 0, f[3, 12] -> 0, f[3, 13] -> 0, f[3, 14] -> 0, 
 f[3, 15] -> 0, f[3, 16] -> 0, f[3, 17] -> 0, f[3, 18] -> 0, f[3, 19] -> 0, 
 f[3, 20] -> 0, f[3, 21] -> 0, f[3, 22] -> 0, f[3, 23] -> 0, f[3, 24] -> 0, 
 f[3, 25] -> 0, f[3, 26] -> 0, f[3, 27] -> 0, f[3, 28] -> 0, f[3, 29] -> 0, 
 f[3, 30] -> 0, f[3, 31] -> 0, f[3, 32] -> 0, f[4, 1] -> 0, f[4, 2] -> 0, 
 f[4, 3] -> 0, f[4, 4] -> 0, f[4, 5] -> 0, f[4, 6] -> 0, f[4, 7] -> 0, 
 f[4, 8] -> 0, f[4, 9] -> 0, f[4, 10] -> (1 - 2*H)*f[1, 2], f[4, 11] -> 0, 
 f[4, 12] -> 0, f[4, 13] -> 0, f[4, 14] -> 0, f[4, 15] -> 0, f[4, 16] -> 0, 
 f[4, 17] -> 0, f[4, 18] -> 0, f[4, 19] -> 0, f[4, 20] -> 0, f[4, 21] -> 0, 
 f[4, 22] -> 0, f[4, 23] -> 0, f[4, 24] -> 0, f[4, 25] -> 0, f[4, 26] -> 0, 
 f[4, 27] -> 0, f[4, 28] -> 0, f[4, 29] -> 0, f[4, 30] -> 0, f[4, 31] -> 0, 
 f[4, 32] -> 0, f[5, 1] -> 0, f[5, 2] -> 0, f[5, 3] -> 0, f[5, 4] -> 0, 
 f[5, 5] -> 0, f[5, 6] -> 0, f[5, 7] -> 0, f[5, 8] -> 0, 
 f[5, 9] -> ((-1 + 2*H)*f[1, 2])/2, f[5, 10] -> 0, f[5, 11] -> 0, 
 f[5, 12] -> 0, f[5, 13] -> 0, f[5, 14] -> 0, f[5, 15] -> 0, f[5, 16] -> 0, 
 f[5, 17] -> 0, f[5, 18] -> 0, f[5, 19] -> 0, f[5, 20] -> 0, f[5, 21] -> 0, 
 f[5, 22] -> 0, f[5, 23] -> 0, f[5, 24] -> 0, f[5, 25] -> 0, f[5, 26] -> 0, 
 f[5, 27] -> 0, f[5, 28] -> 0, f[5, 29] -> 0, f[5, 30] -> 0, f[5, 31] -> 0, 
 f[5, 32] -> 0, f[6, 1] -> 0, f[6, 2] -> 0, f[6, 3] -> 0, f[6, 4] -> 0, 
 f[6, 5] -> 0, f[6, 6] -> 0, f[6, 7] -> 0, f[6, 8] -> (1 - 2*H)*f[1, 2], 
 f[6, 9] -> 0, f[6, 10] -> 0, f[6, 11] -> 0, f[6, 12] -> 0, f[6, 13] -> 0, 
 f[6, 14] -> 0, f[6, 15] -> 0, f[6, 16] -> 0, f[6, 17] -> 0, f[6, 18] -> 0, 
 f[6, 19] -> 0, f[6, 20] -> 0, f[6, 21] -> 0, f[6, 22] -> 0, f[6, 23] -> 0, 
 f[6, 24] -> 0, f[6, 25] -> 0, f[6, 26] -> 0, f[6, 27] -> 0, f[6, 28] -> 0, 
 f[6, 29] -> 0, f[6, 30] -> 0, f[6, 31] -> 0, f[6, 32] -> 0, f[7, 1] -> 0, 
 f[7, 2] -> 0, f[7, 3] -> 2*(3 + 2*H)*f[1, 2], f[7, 4] -> 0, f[7, 5] -> 0, 
 f[7, 6] -> 0, f[7, 7] -> 0, f[7, 8] -> 0, f[7, 9] -> 0, f[7, 10] -> 0, 
 f[7, 11] -> 0, f[7, 12] -> 0, f[7, 13] -> 0, f[7, 14] -> 0, f[7, 15] -> 0, 
 f[7, 16] -> 0, f[7, 17] -> 0, f[7, 18] -> 0, f[7, 19] -> 0, f[7, 20] -> 0, 
 f[7, 21] -> 0, f[7, 22] -> 0, f[7, 23] -> 0, f[7, 24] -> 0, f[7, 25] -> 0, 
 f[7, 26] -> 0, f[7, 27] -> 0, f[7, 28] -> 0, f[7, 29] -> 0, f[7, 30] -> 0, 
 f[7, 31] -> 0, f[7, 32] -> 0, f[8, 1] -> 0, f[8, 2] -> 0, f[8, 3] -> 0, 
 f[8, 4] -> 0, f[8, 5] -> 0, f[8, 6] -> (-1 + 2*H)*f[1, 2], f[8, 7] -> 0, 
 f[8, 8] -> 0, f[8, 9] -> 0, f[8, 10] -> 0, f[8, 11] -> 0, f[8, 12] -> 0, 
 f[8, 13] -> 0, f[8, 14] -> 0, f[8, 15] -> 0, f[8, 16] -> 0, f[8, 17] -> 0, 
 f[8, 18] -> 0, f[8, 19] -> 0, f[8, 20] -> 0, f[8, 21] -> 0, f[8, 22] -> 0, 
 f[8, 23] -> 0, f[8, 24] -> 0, f[8, 25] -> 0, f[8, 26] -> 0, f[8, 27] -> 0, 
 f[8, 28] -> 0, f[8, 29] -> 0, f[8, 30] -> 0, f[8, 31] -> 0, f[8, 32] -> 0, 
 f[9, 1] -> 0, f[9, 2] -> 0, f[9, 3] -> 0, f[9, 4] -> 0, 
 f[9, 5] -> -((-1 + 2*H)*f[1, 2])/2, f[9, 6] -> 0, f[9, 7] -> 0, 
 f[9, 8] -> 0, f[9, 9] -> 0, f[9, 10] -> 0, f[9, 11] -> 0, f[9, 12] -> 0, 
 f[9, 13] -> 0, f[9, 14] -> 0, f[9, 15] -> 0, f[9, 16] -> 0, f[9, 17] -> 0, 
 f[9, 18] -> 0, f[9, 19] -> 0, f[9, 20] -> 0, f[9, 21] -> 0, f[9, 22] -> 0, 
 f[9, 23] -> 0, f[9, 24] -> 0, f[9, 25] -> 0, f[9, 26] -> 0, f[9, 27] -> 0, 
 f[9, 28] -> 0, f[9, 29] -> 0, f[9, 30] -> 0, f[9, 31] -> 0, f[9, 32] -> 0, 
 f[10, 1] -> 0, f[10, 2] -> 0, f[10, 3] -> 0, f[10, 4] -> (-1 + 2*H)*f[1, 2], 
 f[10, 5] -> 0, f[10, 6] -> 0, f[10, 7] -> 0, f[10, 8] -> 0, f[10, 9] -> 0, 
 f[10, 10] -> 0, f[10, 11] -> 0, f[10, 12] -> 0, f[10, 13] -> 0, 
 f[10, 14] -> 0, f[10, 15] -> 0, f[10, 16] -> 0, f[10, 17] -> 0, 
 f[10, 18] -> 0, f[10, 19] -> 0, f[10, 20] -> 0, f[10, 21] -> 0, 
 f[10, 22] -> 0, f[10, 23] -> 0, f[10, 24] -> 0, f[10, 25] -> 0, 
 f[10, 26] -> 0, f[10, 27] -> 0, f[10, 28] -> 0, f[10, 29] -> 0, 
 f[10, 30] -> 0, f[10, 31] -> 0, f[10, 32] -> 0, f[11, 1] -> 0, 
 f[11, 2] -> 0, f[11, 3] -> 0, f[11, 4] -> 0, f[11, 5] -> 0, f[11, 6] -> 0, 
 f[11, 7] -> 0, f[11, 8] -> 0, f[11, 9] -> 0, f[11, 10] -> 0, f[11, 11] -> 0, 
 f[11, 12] -> 0, f[11, 13] -> 0, 
 f[11, 14] -> -((-1 + 2*H)*(3 + 2*H)*f[1, 2]), f[11, 15] -> 0, 
 f[11, 16] -> 0, f[11, 17] -> 0, f[11, 18] -> 0, f[11, 19] -> 0, 
 f[11, 20] -> 0, f[11, 21] -> 0, f[11, 22] -> 0, f[11, 23] -> 0, 
 f[11, 24] -> 0, f[11, 25] -> 0, f[11, 26] -> 0, f[11, 27] -> 0, 
 f[11, 28] -> 0, f[11, 29] -> 0, f[11, 30] -> 0, f[11, 31] -> 0, 
 f[11, 32] -> 0, f[12, 1] -> 0, f[12, 2] -> 0, f[12, 3] -> 0, f[12, 4] -> 0, 
 f[12, 5] -> 0, f[12, 6] -> 0, f[12, 7] -> 0, f[12, 8] -> 0, f[12, 9] -> 0, 
 f[12, 10] -> 0, f[12, 11] -> 0, f[12, 12] -> 0, 
 f[12, 13] -> (-1 + 2*H)*(3 + 2*H)*f[1, 2], f[12, 14] -> 0, f[12, 15] -> 0, 
 f[12, 16] -> 0, f[12, 17] -> 0, f[12, 18] -> 0, f[12, 19] -> 0, 
 f[12, 20] -> 0, f[12, 21] -> 0, f[12, 22] -> 0, f[12, 23] -> 0, 
 f[12, 24] -> 0, f[12, 25] -> 0, f[12, 26] -> 0, f[12, 27] -> 0, 
 f[12, 28] -> 0, f[12, 29] -> 0, f[12, 30] -> 0, f[12, 31] -> 0, 
 f[12, 32] -> 0, f[13, 1] -> 0, f[13, 2] -> 0, f[13, 3] -> 0, f[13, 4] -> 0, 
 f[13, 5] -> 0, f[13, 6] -> 0, f[13, 7] -> 0, f[13, 8] -> 0, f[13, 9] -> 0, 
 f[13, 10] -> 0, f[13, 11] -> 0, 
 f[13, 12] -> -((-1 + 2*H)*(3 + 2*H)*f[1, 2]), f[13, 13] -> 0, 
 f[13, 14] -> 0, f[13, 15] -> 0, f[13, 16] -> 0, f[13, 17] -> 0, 
 f[13, 18] -> 0, f[13, 19] -> 0, f[13, 20] -> 0, f[13, 21] -> 0, 
 f[13, 22] -> 0, f[13, 23] -> 0, f[13, 24] -> 0, f[13, 25] -> 0, 
 f[13, 26] -> 0, f[13, 27] -> 0, f[13, 28] -> 0, f[13, 29] -> 0, 
 f[13, 30] -> 0, f[13, 31] -> 0, f[13, 32] -> 0, f[14, 1] -> 0, 
 f[14, 2] -> 0, f[14, 3] -> 0, f[14, 4] -> 0, f[14, 5] -> 0, f[14, 6] -> 0, 
 f[14, 7] -> 0, f[14, 8] -> 0, f[14, 9] -> 0, f[14, 10] -> 0, 
 f[14, 11] -> (-1 + 2*H)*(3 + 2*H)*f[1, 2], f[14, 12] -> 0, f[14, 13] -> 0, 
 f[14, 14] -> 0, f[14, 15] -> 0, f[14, 16] -> 0, f[14, 17] -> 0, 
 f[14, 18] -> 0, f[14, 19] -> 0, f[14, 20] -> 0, f[14, 21] -> 0, 
 f[14, 22] -> 0, f[14, 23] -> 0, f[14, 24] -> 0, f[14, 25] -> 0, 
 f[14, 26] -> 0, f[14, 27] -> 0, f[14, 28] -> 0, f[14, 29] -> 0, 
 f[14, 30] -> 0, f[14, 31] -> 0, f[14, 32] -> 0, f[15, 1] -> 0, 
 f[15, 2] -> 0, f[15, 3] -> 0, f[15, 4] -> 0, f[15, 5] -> 0, f[15, 6] -> 0, 
 f[15, 7] -> 0, f[15, 8] -> 0, f[15, 9] -> 0, f[15, 10] -> 0, f[15, 11] -> 0, 
 f[15, 12] -> 0, f[15, 13] -> 0, f[15, 14] -> 0, f[15, 15] -> 0, 
 f[15, 16] -> -((-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(2*H), f[15, 17] -> 0, 
 f[15, 18] -> -((-1 + 2*H)*(3 + 2*H)*(3 + 4*H)*f[1, 2])/(2*H), 
 f[15, 19] -> 0, f[15, 20] -> 0, f[15, 21] -> 0, f[15, 22] -> 0, 
 f[15, 23] -> 0, f[15, 24] -> 0, f[15, 25] -> 0, f[15, 26] -> 0, 
 f[15, 27] -> 0, f[15, 28] -> 0, f[15, 29] -> 0, f[15, 30] -> 0, 
 f[15, 31] -> 0, f[15, 32] -> 0, f[16, 1] -> 0, f[16, 2] -> 0, f[16, 3] -> 0, 
 f[16, 4] -> 0, f[16, 5] -> 0, f[16, 6] -> 0, f[16, 7] -> 0, f[16, 8] -> 0, 
 f[16, 9] -> 0, f[16, 10] -> 0, f[16, 11] -> 0, f[16, 12] -> 0, 
 f[16, 13] -> 0, f[16, 14] -> 0, 
 f[16, 15] -> ((-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(2*H), f[16, 16] -> 0, 
 f[16, 17] -> ((-1 + 2*H)*(3 + 2*H)*(3 + 4*H)*f[1, 2])/(2*H), f[16, 18] -> 0, 
 f[16, 19] -> 0, f[16, 20] -> 0, f[16, 21] -> 0, f[16, 22] -> 0, 
 f[16, 23] -> 0, f[16, 24] -> 0, f[16, 25] -> 0, f[16, 26] -> 0, 
 f[16, 27] -> 0, f[16, 28] -> 0, f[16, 29] -> 0, f[16, 30] -> 0, 
 f[16, 31] -> 0, f[16, 32] -> 0, f[17, 1] -> 0, f[17, 2] -> 0, f[17, 3] -> 0, 
 f[17, 4] -> 0, f[17, 5] -> 0, f[17, 6] -> 0, f[17, 7] -> 0, f[17, 8] -> 0, 
 f[17, 9] -> 0, f[17, 10] -> 0, f[17, 11] -> 0, f[17, 12] -> 0, 
 f[17, 13] -> 0, f[17, 14] -> 0, f[17, 15] -> 0, 
 f[17, 16] -> -((-1 + 2*H)*(3 + 2*H)*(3 + 4*H)*f[1, 2])/(2*H), 
 f[17, 17] -> 0, f[17, 18] -> -((-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(2*H), 
 f[17, 19] -> 0, f[17, 20] -> 0, f[17, 21] -> 0, f[17, 22] -> 0, 
 f[17, 23] -> 0, f[17, 24] -> 0, f[17, 25] -> 0, f[17, 26] -> 0, 
 f[17, 27] -> 0, f[17, 28] -> 0, f[17, 29] -> 0, f[17, 30] -> 0, 
 f[17, 31] -> 0, f[17, 32] -> 0, f[18, 1] -> 0, f[18, 2] -> 0, f[18, 3] -> 0, 
 f[18, 4] -> 0, f[18, 5] -> 0, f[18, 6] -> 0, f[18, 7] -> 0, f[18, 8] -> 0, 
 f[18, 9] -> 0, f[18, 10] -> 0, f[18, 11] -> 0, f[18, 12] -> 0, 
 f[18, 13] -> 0, f[18, 14] -> 0, 
 f[18, 15] -> ((-1 + 2*H)*(3 + 2*H)*(3 + 4*H)*f[1, 2])/(2*H), f[18, 16] -> 0, 
 f[18, 17] -> ((-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(2*H), f[18, 18] -> 0, 
 f[18, 19] -> 0, f[18, 20] -> 0, f[18, 21] -> 0, f[18, 22] -> 0, 
 f[18, 23] -> 0, f[18, 24] -> 0, f[18, 25] -> 0, f[18, 26] -> 0, 
 f[18, 27] -> 0, f[18, 28] -> 0, f[18, 29] -> 0, f[18, 30] -> 0, 
 f[18, 31] -> 0, f[18, 32] -> 0, f[19, 1] -> 0, f[19, 2] -> 0, f[19, 3] -> 0, 
 f[19, 4] -> 0, f[19, 5] -> 0, f[19, 6] -> 0, f[19, 7] -> 0, f[19, 8] -> 0, 
 f[19, 9] -> 0, f[19, 10] -> 0, f[19, 11] -> 0, f[19, 12] -> 0, 
 f[19, 13] -> 0, f[19, 14] -> 0, f[19, 15] -> 0, f[19, 16] -> 0, 
 f[19, 17] -> 0, f[19, 18] -> 0, f[19, 19] -> 0, f[19, 20] -> 0, 
 f[19, 21] -> 0, f[19, 22] -> -((1 - 2*H)^2*f[1, 2]), f[19, 23] -> 0, 
 f[19, 24] -> 0, f[19, 25] -> 0, f[19, 26] -> 0, f[19, 27] -> 0, 
 f[19, 28] -> 0, f[19, 29] -> 0, f[19, 30] -> 0, f[19, 31] -> 0, 
 f[19, 32] -> 0, f[20, 1] -> 0, f[20, 2] -> 0, f[20, 3] -> 0, f[20, 4] -> 0, 
 f[20, 5] -> 0, f[20, 6] -> 0, f[20, 7] -> 0, f[20, 8] -> 0, f[20, 9] -> 0, 
 f[20, 10] -> 0, f[20, 11] -> 0, f[20, 12] -> 0, f[20, 13] -> 0, 
 f[20, 14] -> 0, f[20, 15] -> 0, f[20, 16] -> 0, f[20, 17] -> 0, 
 f[20, 18] -> 0, f[20, 19] -> 0, f[20, 20] -> 0, 
 f[20, 21] -> ((1 - 2*H)^2*f[1, 2])/3, f[20, 22] -> 0, f[20, 23] -> 0, 
 f[20, 24] -> 0, f[20, 25] -> 0, f[20, 26] -> 0, f[20, 27] -> 0, 
 f[20, 28] -> 0, f[20, 29] -> 0, f[20, 30] -> 0, f[20, 31] -> 0, 
 f[20, 32] -> 0, f[21, 1] -> 0, f[21, 2] -> 0, f[21, 3] -> 0, f[21, 4] -> 0, 
 f[21, 5] -> 0, f[21, 6] -> 0, f[21, 7] -> 0, f[21, 8] -> 0, f[21, 9] -> 0, 
 f[21, 10] -> 0, f[21, 11] -> 0, f[21, 12] -> 0, f[21, 13] -> 0, 
 f[21, 14] -> 0, f[21, 15] -> 0, f[21, 16] -> 0, f[21, 17] -> 0, 
 f[21, 18] -> 0, f[21, 19] -> 0, f[21, 20] -> -((1 - 2*H)^2*f[1, 2])/3, 
 f[21, 21] -> 0, f[21, 22] -> 0, f[21, 23] -> 0, f[21, 24] -> 0, 
 f[21, 25] -> 0, f[21, 26] -> 0, f[21, 27] -> 0, f[21, 28] -> 0, 
 f[21, 29] -> 0, f[21, 30] -> 0, f[21, 31] -> 0, f[21, 32] -> 0, 
 f[22, 1] -> 0, f[22, 2] -> 0, f[22, 3] -> 0, f[22, 4] -> 0, f[22, 5] -> 0, 
 f[22, 6] -> 0, f[22, 7] -> 0, f[22, 8] -> 0, f[22, 9] -> 0, f[22, 10] -> 0, 
 f[22, 11] -> 0, f[22, 12] -> 0, f[22, 13] -> 0, f[22, 14] -> 0, 
 f[22, 15] -> 0, f[22, 16] -> 0, f[22, 17] -> 0, f[22, 18] -> 0, 
 f[22, 19] -> (1 - 2*H)^2*f[1, 2], f[22, 20] -> 0, f[22, 21] -> 0, 
 f[22, 22] -> 0, f[22, 23] -> 0, f[22, 24] -> 0, f[22, 25] -> 0, 
 f[22, 26] -> 0, f[22, 27] -> 0, f[22, 28] -> 0, f[22, 29] -> 0, 
 f[22, 30] -> 0, f[22, 31] -> 0, f[22, 32] -> 0, f[23, 1] -> 0, 
 f[23, 2] -> 0, f[23, 3] -> 0, f[23, 4] -> 0, f[23, 5] -> 0, f[23, 6] -> 0, 
 f[23, 7] -> 0, f[23, 8] -> 0, f[23, 9] -> 0, f[23, 10] -> 0, f[23, 11] -> 0, 
 f[23, 12] -> 0, f[23, 13] -> 0, f[23, 14] -> 0, f[23, 15] -> 0, 
 f[23, 16] -> 0, f[23, 17] -> 0, f[23, 18] -> 0, f[23, 19] -> 0, 
 f[23, 20] -> 0, f[23, 21] -> 0, f[23, 22] -> 0, f[23, 23] -> 0, 
 f[23, 24] -> 0, f[23, 25] -> 0, f[23, 26] -> 0, 
 f[23, 27] -> (-4*(1 + H)*(-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(1 + 2*H), 
 f[23, 28] -> 0, f[23, 29] -> 0, f[23, 30] -> 0, f[23, 31] -> 0, 
 f[23, 32] -> 0, f[24, 1] -> 0, f[24, 2] -> 0, f[24, 3] -> 0, f[24, 4] -> 0, 
 f[24, 5] -> 0, f[24, 6] -> 0, f[24, 7] -> 0, f[24, 8] -> 0, f[24, 9] -> 0, 
 f[24, 10] -> 0, f[24, 11] -> 0, f[24, 12] -> 0, f[24, 13] -> 0, 
 f[24, 14] -> 0, f[24, 15] -> 0, f[24, 16] -> 0, f[24, 17] -> 0, 
 f[24, 18] -> 0, f[24, 19] -> 0, f[24, 20] -> 0, f[24, 21] -> 0, 
 f[24, 22] -> 0, f[24, 23] -> 0, f[24, 24] -> 0, f[24, 25] -> 0, 
 f[24, 26] -> 0, f[24, 27] -> 0, f[24, 28] -> 0, f[24, 29] -> 0, 
 f[24, 30] -> (-2*(1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H), 
 f[24, 31] -> 0, f[24, 32] -> 0, f[25, 1] -> 0, f[25, 2] -> 0, f[25, 3] -> 0, 
 f[25, 4] -> 0, f[25, 5] -> 0, f[25, 6] -> 0, f[25, 7] -> 0, f[25, 8] -> 0, 
 f[25, 9] -> 0, f[25, 10] -> 0, f[25, 11] -> 0, f[25, 12] -> 0, 
 f[25, 13] -> 0, f[25, 14] -> 0, f[25, 15] -> 0, f[25, 16] -> 0, 
 f[25, 17] -> 0, f[25, 18] -> 0, f[25, 19] -> 0, f[25, 20] -> 0, 
 f[25, 21] -> 0, f[25, 22] -> 0, f[25, 23] -> 0, f[25, 24] -> 0, 
 f[25, 25] -> 0, f[25, 26] -> 0, f[25, 27] -> 0, f[25, 28] -> 0, 
 f[25, 29] -> ((1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H), 
 f[25, 30] -> 0, f[25, 31] -> 0, f[25, 32] -> 0, f[26, 1] -> 0, 
 f[26, 2] -> 0, f[26, 3] -> 0, f[26, 4] -> 0, f[26, 5] -> 0, f[26, 6] -> 0, 
 f[26, 7] -> 0, f[26, 8] -> 0, f[26, 9] -> 0, f[26, 10] -> 0, f[26, 11] -> 0, 
 f[26, 12] -> 0, f[26, 13] -> 0, f[26, 14] -> 0, f[26, 15] -> 0, 
 f[26, 16] -> 0, f[26, 17] -> 0, f[26, 18] -> 0, f[26, 19] -> 0, 
 f[26, 20] -> 0, f[26, 21] -> 0, f[26, 22] -> 0, f[26, 23] -> 0, 
 f[26, 24] -> 0, f[26, 25] -> 0, f[26, 26] -> 0, f[26, 27] -> 0, 
 f[26, 28] -> (-2*(1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H), 
 f[26, 29] -> 0, f[26, 30] -> 0, f[26, 31] -> 0, f[26, 32] -> 0, 
 f[27, 1] -> 0, f[27, 2] -> 0, f[27, 3] -> 0, f[27, 4] -> 0, f[27, 5] -> 0, 
 f[27, 6] -> 0, f[27, 7] -> 0, f[27, 8] -> 0, f[27, 9] -> 0, f[27, 10] -> 0, 
 f[27, 11] -> 0, f[27, 12] -> 0, f[27, 13] -> 0, f[27, 14] -> 0, 
 f[27, 15] -> 0, f[27, 16] -> 0, f[27, 17] -> 0, f[27, 18] -> 0, 
 f[27, 19] -> 0, f[27, 20] -> 0, f[27, 21] -> 0, f[27, 22] -> 0, 
 f[27, 23] -> (4*(1 + H)*(-1 + 2*H)*(3 + 2*H)^2*f[1, 2])/(1 + 2*H), 
 f[27, 24] -> 0, f[27, 25] -> 0, f[27, 26] -> 0, f[27, 27] -> 0, 
 f[27, 28] -> 0, f[27, 29] -> 0, f[27, 30] -> 0, f[27, 31] -> 0, 
 f[27, 32] -> 0, f[28, 1] -> 0, f[28, 2] -> 0, f[28, 3] -> 0, f[28, 4] -> 0, 
 f[28, 5] -> 0, f[28, 6] -> 0, f[28, 7] -> 0, f[28, 8] -> 0, f[28, 9] -> 0, 
 f[28, 10] -> 0, f[28, 11] -> 0, f[28, 12] -> 0, f[28, 13] -> 0, 
 f[28, 14] -> 0, f[28, 15] -> 0, f[28, 16] -> 0, f[28, 17] -> 0, 
 f[28, 18] -> 0, f[28, 19] -> 0, f[28, 20] -> 0, f[28, 21] -> 0, 
 f[28, 22] -> 0, f[28, 23] -> 0, f[28, 24] -> 0, f[28, 25] -> 0, 
 f[28, 26] -> (2*(1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H), 
 f[28, 27] -> 0, f[28, 28] -> 0, f[28, 29] -> 0, f[28, 30] -> 0, 
 f[28, 31] -> 0, f[28, 32] -> 0, f[29, 1] -> 0, f[29, 2] -> 0, f[29, 3] -> 0, 
 f[29, 4] -> 0, f[29, 5] -> 0, f[29, 6] -> 0, f[29, 7] -> 0, f[29, 8] -> 0, 
 f[29, 9] -> 0, f[29, 10] -> 0, f[29, 11] -> 0, f[29, 12] -> 0, 
 f[29, 13] -> 0, f[29, 14] -> 0, f[29, 15] -> 0, f[29, 16] -> 0, 
 f[29, 17] -> 0, f[29, 18] -> 0, f[29, 19] -> 0, f[29, 20] -> 0, 
 f[29, 21] -> 0, f[29, 22] -> 0, f[29, 23] -> 0, f[29, 24] -> 0, 
 f[29, 25] -> -(((1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H)), 
 f[29, 26] -> 0, f[29, 27] -> 0, f[29, 28] -> 0, f[29, 29] -> 0, 
 f[29, 30] -> 0, f[29, 31] -> 0, f[29, 32] -> 0, f[30, 1] -> 0, 
 f[30, 2] -> 0, f[30, 3] -> 0, f[30, 4] -> 0, f[30, 5] -> 0, f[30, 6] -> 0, 
 f[30, 7] -> 0, f[30, 8] -> 0, f[30, 9] -> 0, f[30, 10] -> 0, f[30, 11] -> 0, 
 f[30, 12] -> 0, f[30, 13] -> 0, f[30, 14] -> 0, f[30, 15] -> 0, 
 f[30, 16] -> 0, f[30, 17] -> 0, f[30, 18] -> 0, f[30, 19] -> 0, 
 f[30, 20] -> 0, f[30, 21] -> 0, f[30, 22] -> 0, f[30, 23] -> 0, 
 f[30, 24] -> (2*(1 - 2*H)^2*(1 + H)*(3 + 2*H)*f[1, 2])/(1 + 2*H), 
 f[30, 25] -> 0, f[30, 26] -> 0, f[30, 27] -> 0, f[30, 28] -> 0, 
 f[30, 29] -> 0, f[30, 30] -> 0, f[30, 31] -> 0, f[30, 32] -> 0, 
 f[31, 1] -> 0, f[31, 2] -> 0, f[31, 3] -> 0, f[31, 4] -> 0, f[31, 5] -> 0, 
 f[31, 6] -> 0, f[31, 7] -> 0, f[31, 8] -> 0, f[31, 9] -> 0, f[31, 10] -> 0, 
 f[31, 11] -> 0, f[31, 12] -> 0, f[31, 13] -> 0, f[31, 14] -> 0, 
 f[31, 15] -> 0, f[31, 16] -> 0, f[31, 17] -> 0, f[31, 18] -> 0, 
 f[31, 19] -> 0, f[31, 20] -> 0, f[31, 21] -> 0, f[31, 22] -> 0, 
 f[31, 23] -> 0, f[31, 24] -> 0, f[31, 25] -> 0, f[31, 26] -> 0, 
 f[31, 27] -> 0, f[31, 28] -> 0, f[31, 29] -> 0, f[31, 30] -> 0, 
 f[31, 31] -> 0, f[31, 32] -> ((1 - 2*H)^2*(3 + 2*H)^3*f[1, 2])/(1 + 2*H), 
 f[32, 1] -> 0, f[32, 2] -> 0, f[32, 3] -> 0, f[32, 4] -> 0, f[32, 5] -> 0, 
 f[32, 6] -> 0, f[32, 7] -> 0, f[32, 8] -> 0, f[32, 9] -> 0, f[32, 10] -> 0, 
 f[32, 11] -> 0, f[32, 12] -> 0, f[32, 13] -> 0, f[32, 14] -> 0, 
 f[32, 15] -> 0, f[32, 16] -> 0, f[32, 17] -> 0, f[32, 18] -> 0, 
 f[32, 19] -> 0, f[32, 20] -> 0, f[32, 21] -> 0, f[32, 22] -> 0, 
 f[32, 23] -> 0, f[32, 24] -> 0, f[32, 25] -> 0, f[32, 26] -> 0, 
 f[32, 27] -> 0, f[32, 28] -> 0, f[32, 29] -> 0, f[32, 30] -> 0, 
 f[32, 31] -> -(((1 - 2*H)^2*(3 + 2*H)^3*f[1, 2])/(1 + 2*H)), f[32, 32] -> 0};


==> TwoPointFunctionRk2.m <==
(* ::Package:: *)

TwoPtF2={f[1, 1] -> 0, f[1, 2] -> 0, f[1, 3] -> f[1, 3], f[1, 4] -> 0, f[1, 5] -> 0, 
 f[1, 6] -> 0, f[1, 7] -> 0, f[1, 8] -> 0, f[1, 9] -> 0, f[1, 10] -> 0, 
 f[1, 11] -> 0, f[1, 12] -> 0, f[1, 13] -> 0, f[1, 14] -> 0, f[1, 15] -> 0, 
 f[1, 16] -> 0, f[1, 17] -> 0, f[1, 18] -> 0, f[1, 19] -> 0, f[1, 20] -> 0, 
 f[1, 21] -> 0, f[1, 22] -> 0, f[1, 23] -> 0, f[1, 24] -> 0, f[1, 25] -> 0, 
 f[1, 26] -> 0, f[1, 27] -> 0, f[1, 28] -> 0, f[1, 29] -> 0, f[1, 30] -> 0, 
 f[1, 31] -> 0, f[1, 32] -> 0, f[1, 33] -> 0, f[1, 34] -> 0, f[1, 35] -> 0, 
 f[1, 36] -> 0, f[1, 37] -> 0, f[1, 38] -> 0, f[1, 39] -> 0, f[1, 40] -> 0, 
 f[1, 41] -> 0, f[1, 42] -> 0, f[1, 43] -> 0, f[1, 44] -> 0, f[1, 45] -> 0, 
 f[1, 46] -> 0, f[1, 47] -> 0, f[1, 48] -> 0, f[2, 1] -> 0, 
 f[2, 2] -> -f[1, 3]/2, f[2, 3] -> 0, f[2, 4] -> 0, f[2, 5] -> 0, 
 f[2, 6] -> 0, f[2, 7] -> 0, f[2, 8] -> 0, f[2, 9] -> 0, f[2, 10] -> 0, 
 f[2, 11] -> 0, f[2, 12] -> 0, f[2, 13] -> 0, f[2, 14] -> 0, f[2, 15] -> 0, 
 f[2, 16] -> 0, f[2, 17] -> 0, f[2, 18] -> 0, f[2, 19] -> 0, f[2, 20] -> 0, 
 f[2, 21] -> 0, f[2, 22] -> 0, f[2, 23] -> 0, f[2, 24] -> 0, f[2, 25] -> 0, 
 f[2, 26] -> 0, f[2, 27] -> 0, f[2, 28] -> 0, f[2, 29] -> 0, f[2, 30] -> 0, 
 f[2, 31] -> 0, f[2, 32] -> 0, f[2, 33] -> 0, f[2, 34] -> 0, f[2, 35] -> 0, 
 f[2, 36] -> 0, f[2, 37] -> 0, f[2, 38] -> 0, f[2, 39] -> 0, f[2, 40] -> 0, 
 f[2, 41] -> 0, f[2, 42] -> 0, f[2, 43] -> 0, f[2, 44] -> 0, f[2, 45] -> 0, 
 f[2, 46] -> 0, f[2, 47] -> 0, f[2, 48] -> 0, f[3, 1] -> f[1, 3], 
 f[3, 2] -> 0, f[3, 3] -> 0, f[3, 4] -> 0, f[3, 5] -> 0, f[3, 6] -> 0, 
 f[3, 7] -> 0, f[3, 8] -> 0, f[3, 9] -> 0, f[3, 10] -> 0, f[3, 11] -> 0, 
 f[3, 12] -> 0, f[3, 13] -> 0, f[3, 14] -> 0, f[3, 15] -> 0, f[3, 16] -> 0, 
 f[3, 17] -> 0, f[3, 18] -> 0, f[3, 19] -> 0, f[3, 20] -> 0, f[3, 21] -> 0, 
 f[3, 22] -> 0, f[3, 23] -> 0, f[3, 24] -> 0, f[3, 25] -> 0, f[3, 26] -> 0, 
 f[3, 27] -> 0, f[3, 28] -> 0, f[3, 29] -> 0, f[3, 30] -> 0, f[3, 31] -> 0, 
 f[3, 32] -> 0, f[3, 33] -> 0, f[3, 34] -> 0, f[3, 35] -> 0, f[3, 36] -> 0, 
 f[3, 37] -> 0, f[3, 38] -> 0, f[3, 39] -> 0, f[3, 40] -> 0, f[3, 41] -> 0, 
 f[3, 42] -> 0, f[3, 43] -> 0, f[3, 44] -> 0, f[3, 45] -> 0, f[3, 46] -> 0, 
 f[3, 47] -> 0, f[3, 48] -> 0, f[4, 1] -> 0, f[4, 2] -> 0, f[4, 3] -> 0, 
 f[4, 4] -> 0, f[4, 5] -> 0, f[4, 6] -> 0, f[4, 7] -> 0, f[4, 8] -> 0, 
 f[4, 9] -> 0, f[4, 10] -> 0, f[4, 11] -> -3*(2 + H)*f[1, 3], f[4, 12] -> 0, 
 f[4, 13] -> 0, f[4, 14] -> 0, f[4, 15] -> 0, f[4, 16] -> 0, f[4, 17] -> 0, 
 f[4, 18] -> 0, f[4, 19] -> 0, f[4, 20] -> 0, f[4, 21] -> 0, f[4, 22] -> 0, 
 f[4, 23] -> 0, f[4, 24] -> 0, f[4, 25] -> 0, f[4, 26] -> 0, f[4, 27] -> 0, 
 f[4, 28] -> 0, f[4, 29] -> 0, f[4, 30] -> 0, f[4, 31] -> 0, f[4, 32] -> 0, 
 f[4, 33] -> 0, f[4, 34] -> 0, f[4, 35] -> 0, f[4, 36] -> 0, f[4, 37] -> 0, 
 f[4, 38] -> 0, f[4, 39] -> 0, f[4, 40] -> 0, f[4, 41] -> 0, f[4, 42] -> 0, 
 f[4, 43] -> 0, f[4, 44] -> 0, f[4, 45] -> 0, f[4, 46] -> 0, f[4, 47] -> 0, 
 f[4, 48] -> 0, f[5, 1] -> 0, f[5, 2] -> 0, f[5, 3] -> 0, f[5, 4] -> 0, 
 f[5, 5] -> 0, f[5, 6] -> 0, f[5, 7] -> 0, f[5, 8] -> 0, f[5, 9] -> 0, 
 f[5, 10] -> 3*(2 + H)*f[1, 3], f[5, 11] -> 0, f[5, 12] -> 0, f[5, 13] -> 0, 
 f[5, 14] -> 0, f[5, 15] -> 0, f[5, 16] -> 0, f[5, 17] -> 0, f[5, 18] -> 0, 
 f[5, 19] -> 0, f[5, 20] -> 0, f[5, 21] -> 0, f[5, 22] -> 0, f[5, 23] -> 0, 
 f[5, 24] -> 0, f[5, 25] -> 0, f[5, 26] -> 0, f[5, 27] -> 0, f[5, 28] -> 0, 
 f[5, 29] -> 0, f[5, 30] -> 0, f[5, 31] -> 0, f[5, 32] -> 0, f[5, 33] -> 0, 
 f[5, 34] -> 0, f[5, 35] -> 0, f[5, 36] -> 0, f[5, 37] -> 0, f[5, 38] -> 0, 
 f[5, 39] -> 0, f[5, 40] -> 0, f[5, 41] -> 0, f[5, 42] -> 0, f[5, 43] -> 0, 
 f[5, 44] -> 0, f[5, 45] -> 0, f[5, 46] -> 0, f[5, 47] -> 0, f[5, 48] -> 0, 
 f[6, 1] -> 0, f[6, 2] -> 0, f[6, 3] -> 0, f[6, 4] -> 0, f[6, 5] -> 0, 
 f[6, 6] -> 0, f[6, 7] -> 0, f[6, 8] -> 0, f[6, 9] -> 0, f[6, 10] -> 0, 
 f[6, 11] -> 0, f[6, 12] -> 0, f[6, 13] -> 0, f[6, 14] -> 0, 
 f[6, 15] -> -2*(-1 + H)*f[1, 3], f[6, 16] -> 0, f[6, 17] -> 0, 
 f[6, 18] -> 0, f[6, 19] -> 0, f[6, 20] -> 0, f[6, 21] -> 0, f[6, 22] -> 0, 
 f[6, 23] -> 0, f[6, 24] -> 0, f[6, 25] -> 0, f[6, 26] -> 0, f[6, 27] -> 0, 
 f[6, 28] -> 0, f[6, 29] -> 0, f[6, 30] -> 0, f[6, 31] -> 0, f[6, 32] -> 0, 
 f[6, 33] -> 0, f[6, 34] -> 0, f[6, 35] -> 0, f[6, 36] -> 0, f[6, 37] -> 0, 
 f[6, 38] -> 0, f[6, 39] -> 0, f[6, 40] -> 0, f[6, 41] -> 0, f[6, 42] -> 0, 
 f[6, 43] -> 0, f[6, 44] -> 0, f[6, 45] -> 0, f[6, 46] -> 0, f[6, 47] -> 0, 
 f[6, 48] -> 0, f[7, 1] -> 0, f[7, 2] -> 0, f[7, 3] -> 0, f[7, 4] -> 0, 
 f[7, 5] -> 0, f[7, 6] -> 0, f[7, 7] -> 0, f[7, 8] -> 0, f[7, 9] -> 0, 
 f[7, 10] -> 0, f[7, 11] -> 0, f[7, 12] -> 0, f[7, 13] -> 0, 
 f[7, 14] -> (2*(-1 + H)*f[1, 3])/3, f[7, 15] -> 0, f[7, 16] -> 0, 
 f[7, 17] -> 0, f[7, 18] -> 0, f[7, 19] -> 0, f[7, 20] -> 0, f[7, 21] -> 0, 
 f[7, 22] -> 0, f[7, 23] -> 0, f[7, 24] -> 0, f[7, 25] -> 0, f[7, 26] -> 0, 
 f[7, 27] -> 0, f[7, 28] -> 0, f[7, 29] -> 0, f[7, 30] -> 0, f[7, 31] -> 0, 
 f[7, 32] -> 0, f[7, 33] -> 0, f[7, 34] -> 0, f[7, 35] -> 0, f[7, 36] -> 0, 
 f[7, 37] -> 0, f[7, 38] -> 0, f[7, 39] -> 0, f[7, 40] -> 0, f[7, 41] -> 0, 
 f[7, 42] -> 0, f[7, 43] -> 0, f[7, 44] -> 0, f[7, 45] -> 0, f[7, 46] -> 0, 
 f[7, 47] -> 0, f[7, 48] -> 0, f[8, 1] -> 0, f[8, 2] -> 0, f[8, 3] -> 0, 
 f[8, 4] -> 0, f[8, 5] -> 0, f[8, 6] -> 0, f[8, 7] -> 0, f[8, 8] -> 0, 
 f[8, 9] -> 0, f[8, 10] -> 0, f[8, 11] -> 0, f[8, 12] -> 0, 
 f[8, 13] -> (-2*(-1 + H)*f[1, 3])/3, f[8, 14] -> 0, f[8, 15] -> 0, 
 f[8, 16] -> 0, f[8, 17] -> 0, f[8, 18] -> 0, f[8, 19] -> 0, f[8, 20] -> 0, 
 f[8, 21] -> 0, f[8, 22] -> 0, f[8, 23] -> 0, f[8, 24] -> 0, f[8, 25] -> 0, 
 f[8, 26] -> 0, f[8, 27] -> 0, f[8, 28] -> 0, f[8, 29] -> 0, f[8, 30] -> 0, 
 f[8, 31] -> 0, f[8, 32] -> 0, f[8, 33] -> 0, f[8, 34] -> 0, f[8, 35] -> 0, 
 f[8, 36] -> 0, f[8, 37] -> 0, f[8, 38] -> 0, f[8, 39] -> 0, f[8, 40] -> 0, 
 f[8, 41] -> 0, f[8, 42] -> 0, f[8, 43] -> 0, f[8, 44] -> 0, f[8, 45] -> 0, 
 f[8, 46] -> 0, f[8, 47] -> 0, f[8, 48] -> 0, f[9, 1] -> 0, f[9, 2] -> 0, 
 f[9, 3] -> 0, f[9, 4] -> 0, f[9, 5] -> 0, f[9, 6] -> 0, f[9, 7] -> 0, 
 f[9, 8] -> 0, f[9, 9] -> 0, f[9, 10] -> 0, f[9, 11] -> 0, 
 f[9, 12] -> 2*(-1 + H)*f[1, 3], f[9, 13] -> 0, f[9, 14] -> 0, f[9, 15] -> 0, 
 f[9, 16] -> 0, f[9, 17] -> 0, f[9, 18] -> 0, f[9, 19] -> 0, f[9, 20] -> 0, 
 f[9, 21] -> 0, f[9, 22] -> 0, f[9, 23] -> 0, f[9, 24] -> 0, f[9, 25] -> 0, 
 f[9, 26] -> 0, f[9, 27] -> 0, f[9, 28] -> 0, f[9, 29] -> 0, f[9, 30] -> 0, 
 f[9, 31] -> 0, f[9, 32] -> 0, f[9, 33] -> 0, f[9, 34] -> 0, f[9, 35] -> 0, 
 f[9, 36] -> 0, f[9, 37] -> 0, f[9, 38] -> 0, f[9, 39] -> 0, f[9, 40] -> 0, 
 f[9, 41] -> 0, f[9, 42] -> 0, f[9, 43] -> 0, f[9, 44] -> 0, f[9, 45] -> 0, 
 f[9, 46] -> 0, f[9, 47] -> 0, f[9, 48] -> 0, f[10, 1] -> 0, f[10, 2] -> 0, 
 f[10, 3] -> 0, f[10, 4] -> 0, f[10, 5] -> 3*(2 + H)*f[1, 3], f[10, 6] -> 0, 
 f[10, 7] -> 0, f[10, 8] -> 0, f[10, 9] -> 0, f[10, 10] -> 0, f[10, 11] -> 0, 
 f[10, 12] -> 0, f[10, 13] -> 0, f[10, 14] -> 0, f[10, 15] -> 0, 
 f[10, 16] -> 0, f[10, 17] -> 0, f[10, 18] -> 0, f[10, 19] -> 0, 
 f[10, 20] -> 0, f[10, 21] -> 0, f[10, 22] -> 0, f[10, 23] -> 0, 
 f[10, 24] -> 0, f[10, 25] -> 0, f[10, 26] -> 0, f[10, 27] -> 0, 
 f[10, 28] -> 0, f[10, 29] -> 0, f[10, 30] -> 0, f[10, 31] -> 0, 
 f[10, 32] -> 0, f[10, 33] -> 0, f[10, 34] -> 0, f[10, 35] -> 0, 
 f[10, 36] -> 0, f[10, 37] -> 0, f[10, 38] -> 0, f[10, 39] -> 0, 
 f[10, 40] -> 0, f[10, 41] -> 0, f[10, 42] -> 0, f[10, 43] -> 0, 
 f[10, 44] -> 0, f[10, 45] -> 0, f[10, 46] -> 0, f[10, 47] -> 0, 
 f[10, 48] -> 0, f[11, 1] -> 0, f[11, 2] -> 0, f[11, 3] -> 0, 
 f[11, 4] -> -3*(2 + H)*f[1, 3], f[11, 5] -> 0, f[11, 6] -> 0, f[11, 7] -> 0, 
 f[11, 8] -> 0, f[11, 9] -> 0, f[11, 10] -> 0, f[11, 11] -> 0, 
 f[11, 12] -> 0, f[11, 13] -> 0, f[11, 14] -> 0, f[11, 15] -> 0, 
 f[11, 16] -> 0, f[11, 17] -> 0, f[11, 18] -> 0, f[11, 19] -> 0, 
 f[11, 20] -> 0, f[11, 21] -> 0, f[11, 22] -> 0, f[11, 23] -> 0, 
 f[11, 24] -> 0, f[11, 25] -> 0, f[11, 26] -> 0, f[11, 27] -> 0, 
 f[11, 28] -> 0, f[11, 29] -> 0, f[11, 30] -> 0, f[11, 31] -> 0, 
 f[11, 32] -> 0, f[11, 33] -> 0, f[11, 34] -> 0, f[11, 35] -> 0, 
 f[11, 36] -> 0, f[11, 37] -> 0, f[11, 38] -> 0, f[11, 39] -> 0, 
 f[11, 40] -> 0, f[11, 41] -> 0, f[11, 42] -> 0, f[11, 43] -> 0, 
 f[11, 44] -> 0, f[11, 45] -> 0, f[11, 46] -> 0, f[11, 47] -> 0, 
 f[11, 48] -> 0, f[12, 1] -> 0, f[12, 2] -> 0, f[12, 3] -> 0, f[12, 4] -> 0, 
 f[12, 5] -> 0, f[12, 6] -> 0, f[12, 7] -> 0, f[12, 8] -> 0, 
 f[12, 9] -> 2*(-1 + H)*f[1, 3], f[12, 10] -> 0, f[12, 11] -> 0, 
 f[12, 12] -> 0, f[12, 13] -> 0, f[12, 14] -> 0, f[12, 15] -> 0, 
 f[12, 16] -> 0, f[12, 17] -> 0, f[12, 18] -> 0, f[12, 19] -> 0, 
 f[12, 20] -> 0, f[12, 21] -> 0, f[12, 22] -> 0, f[12, 23] -> 0, 
 f[12, 24] -> 0, f[12, 25] -> 0, f[12, 26] -> 0, f[12, 27] -> 0, 
 f[12, 28] -> 0, f[12, 29] -> 0, f[12, 30] -> 0, f[12, 31] -> 0, 
 f[12, 32] -> 0, f[12, 33] -> 0, f[12, 34] -> 0, f[12, 35] -> 0, 
 f[12, 36] -> 0, f[12, 37] -> 0, f[12, 38] -> 0, f[12, 39] -> 0, 
 f[12, 40] -> 0, f[12, 41] -> 0, f[12, 42] -> 0, f[12, 43] -> 0, 
 f[12, 44] -> 0, f[12, 45] -> 0, f[12, 46] -> 0, f[12, 47] -> 0, 
 f[12, 48] -> 0, f[13, 1] -> 0, f[13, 2] -> 0, f[13, 3] -> 0, f[13, 4] -> 0, 
 f[13, 5] -> 0, f[13, 6] -> 0, f[13, 7] -> 0, 
 f[13, 8] -> (-2*(-1 + H)*f[1, 3])/3, f[13, 9] -> 0, f[13, 10] -> 0, 
 f[13, 11] -> 0, f[13, 12] -> 0, f[13, 13] -> 0, f[13, 14] -> 0, 
 f[13, 15] -> 0, f[13, 16] -> 0, f[13, 17] -> 0, f[13, 18] -> 0, 
 f[13, 19] -> 0, f[13, 20] -> 0, f[13, 21] -> 0, f[13, 22] -> 0, 
 f[13, 23] -> 0, f[13, 24] -> 0, f[13, 25] -> 0, f[13, 26] -> 0, 
 f[13, 27] -> 0, f[13, 28] -> 0, f[13, 29] -> 0, f[13, 30] -> 0, 
 f[13, 31] -> 0, f[13, 32] -> 0, f[13, 33] -> 0, f[13, 34] -> 0, 
 f[13, 35] -> 0, f[13, 36] -> 0, f[13, 37] -> 0, f[13, 38] -> 0, 
 f[13, 39] -> 0, f[13, 40] -> 0, f[13, 41] -> 0, f[13, 42] -> 0, 
 f[13, 43] -> 0, f[13, 44] -> 0, f[13, 45] -> 0, f[13, 46] -> 0, 
 f[13, 47] -> 0, f[13, 48] -> 0, f[14, 1] -> 0, f[14, 2] -> 0, f[14, 3] -> 0, 
 f[14, 4] -> 0, f[14, 5] -> 0, f[14, 6] -> 0, 
 f[14, 7] -> (2*(-1 + H)*f[1, 3])/3, f[14, 8] -> 0, f[14, 9] -> 0, 
 f[14, 10] -> 0, f[14, 11] -> 0, f[14, 12] -> 0, f[14, 13] -> 0, 
 f[14, 14] -> 0, f[14, 15] -> 0, f[14, 16] -> 0, f[14, 17] -> 0, 
 f[14, 18] -> 0, f[14, 19] -> 0, f[14, 20] -> 0, f[14, 21] -> 0, 
 f[14, 22] -> 0, f[14, 23] -> 0, f[14, 24] -> 0, f[14, 25] -> 0, 
 f[14, 26] -> 0, f[14, 27] -> 0, f[14, 28] -> 0, f[14, 29] -> 0, 
 f[14, 30] -> 0, f[14, 31] -> 0, f[14, 32] -> 0, f[14, 33] -> 0, 
 f[14, 34] -> 0, f[14, 35] -> 0, f[14, 36] -> 0, f[14, 37] -> 0, 
 f[14, 38] -> 0, f[14, 39] -> 0, f[14, 40] -> 0, f[14, 41] -> 0, 
 f[14, 42] -> 0, f[14, 43] -> 0, f[14, 44] -> 0, f[14, 45] -> 0, 
 f[14, 46] -> 0, f[14, 47] -> 0, f[14, 48] -> 0, f[15, 1] -> 0, 
 f[15, 2] -> 0, f[15, 3] -> 0, f[15, 4] -> 0, f[15, 5] -> 0, 
 f[15, 6] -> -2*(-1 + H)*f[1, 3], f[15, 7] -> 0, f[15, 8] -> 0, 
 f[15, 9] -> 0, f[15, 10] -> 0, f[15, 11] -> 0, f[15, 12] -> 0, 
 f[15, 13] -> 0, f[15, 14] -> 0, f[15, 15] -> 0, f[15, 16] -> 0, 
 f[15, 17] -> 0, f[15, 18] -> 0, f[15, 19] -> 0, f[15, 20] -> 0, 
 f[15, 21] -> 0, f[15, 22] -> 0, f[15, 23] -> 0, f[15, 24] -> 0, 
 f[15, 25] -> 0, f[15, 26] -> 0, f[15, 27] -> 0, f[15, 28] -> 0, 
 f[15, 29] -> 0, f[15, 30] -> 0, f[15, 31] -> 0, f[15, 32] -> 0, 
 f[15, 33] -> 0, f[15, 34] -> 0, f[15, 35] -> 0, f[15, 36] -> 0, 
 f[15, 37] -> 0, f[15, 38] -> 0, f[15, 39] -> 0, f[15, 40] -> 0, 
 f[15, 41] -> 0, f[15, 42] -> 0, f[15, 43] -> 0, f[15, 44] -> 0, 
 f[15, 45] -> 0, f[15, 46] -> 0, f[15, 47] -> 0, f[15, 48] -> 0, 
 f[16, 1] -> 0, f[16, 2] -> 0, f[16, 3] -> 0, f[16, 4] -> 0, f[16, 5] -> 0, 
 f[16, 6] -> 0, f[16, 7] -> 0, f[16, 8] -> 0, f[16, 9] -> 0, f[16, 10] -> 0, 
 f[16, 11] -> 0, f[16, 12] -> 0, f[16, 13] -> 0, f[16, 14] -> 0, 
 f[16, 15] -> 0, f[16, 16] -> 0, f[16, 17] -> 0, f[16, 18] -> 0, 
 f[16, 19] -> 0, f[16, 20] -> 0, f[16, 21] -> -4*(-1 + H)*(2 + H)*f[1, 3], 
 f[16, 22] -> 0, f[16, 23] -> 0, f[16, 24] -> 0, f[16, 25] -> 0, 
 f[16, 26] -> 0, f[16, 27] -> 0, f[16, 28] -> 0, f[16, 29] -> 0, 
 f[16, 30] -> 0, f[16, 31] -> 0, f[16, 32] -> 0, f[16, 33] -> 0, 
 f[16, 34] -> 0, f[16, 35] -> 0, f[16, 36] -> 0, f[16, 37] -> 0, 
 f[16, 38] -> 0, f[16, 39] -> 0, f[16, 40] -> 0, f[16, 41] -> 0, 
 f[16, 42] -> 0, f[16, 43] -> 0, f[16, 44] -> 0, f[16, 45] -> 0, 
 f[16, 46] -> 0, f[16, 47] -> 0, f[16, 48] -> 0, f[17, 1] -> 0, 
 f[17, 2] -> 0, f[17, 3] -> 0, f[17, 4] -> 0, f[17, 5] -> 0, f[17, 6] -> 0, 
 f[17, 7] -> 0, f[17, 8] -> 0, f[17, 9] -> 0, f[17, 10] -> 0, f[17, 11] -> 0, 
 f[17, 12] -> 0, f[17, 13] -> 0, f[17, 14] -> 0, f[17, 15] -> 0, 
 f[17, 16] -> 0, f[17, 17] -> 0, f[17, 18] -> 0, f[17, 19] -> 0, 
 f[17, 20] -> 2*(-1 + H)*(2 + H)*f[1, 3], f[17, 21] -> 0, f[17, 22] -> 0, 
 f[17, 23] -> 0, f[17, 24] -> 0, f[17, 25] -> 0, f[17, 26] -> 0, 
 f[17, 27] -> 0, f[17, 28] -> 0, f[17, 29] -> 0, f[17, 30] -> 0, 
 f[17, 31] -> 0, f[17, 32] -> 0, f[17, 33] -> 0, f[17, 34] -> 0, 
 f[17, 35] -> 0, f[17, 36] -> 0, f[17, 37] -> 0, f[17, 38] -> 0, 
 f[17, 39] -> 0, f[17, 40] -> 0, f[17, 41] -> 0, f[17, 42] -> 0, 
 f[17, 43] -> 0, f[17, 44] -> 0, f[17, 45] -> 0, f[17, 46] -> 0, 
 f[17, 47] -> 0, f[17, 48] -> 0, f[18, 1] -> 0, f[18, 2] -> 0, f[18, 3] -> 0, 
 f[18, 4] -> 0, f[18, 5] -> 0, f[18, 6] -> 0, f[18, 7] -> 0, f[18, 8] -> 0, 
 f[18, 9] -> 0, f[18, 10] -> 0, f[18, 11] -> 0, f[18, 12] -> 0, 
 f[18, 13] -> 0, f[18, 14] -> 0, f[18, 15] -> 0, f[18, 16] -> 0, 
 f[18, 17] -> 0, f[18, 18] -> 0, f[18, 19] -> -4*(-1 + H)*(2 + H)*f[1, 3], 
 f[18, 20] -> 0, f[18, 21] -> 0, f[18, 22] -> 0, f[18, 23] -> 0, 
 f[18, 24] -> 0, f[18, 25] -> 0, f[18, 26] -> 0, f[18, 27] -> 0, 
 f[18, 28] -> 0, f[18, 29] -> 0, f[18, 30] -> 0, f[18, 31] -> 0, 
 f[18, 32] -> 0, f[18, 33] -> 0, f[18, 34] -> 0, f[18, 35] -> 0, 
 f[18, 36] -> 0, f[18, 37] -> 0, f[18, 38] -> 0, f[18, 39] -> 0, 
 f[18, 40] -> 0, f[18, 41] -> 0, f[18, 42] -> 0, f[18, 43] -> 0, 
 f[18, 44] -> 0, f[18, 45] -> 0, f[18, 46] -> 0, f[18, 47] -> 0, 
 f[18, 48] -> 0, f[19, 1] -> 0, f[19, 2] -> 0, f[19, 3] -> 0, f[19, 4] -> 0, 
 f[19, 5] -> 0, f[19, 6] -> 0, f[19, 7] -> 0, f[19, 8] -> 0, f[19, 9] -> 0, 
 f[19, 10] -> 0, f[19, 11] -> 0, f[19, 12] -> 0, f[19, 13] -> 0, 
 f[19, 14] -> 0, f[19, 15] -> 0, f[19, 16] -> 0, f[19, 17] -> 0, 
 f[19, 18] -> -4*(-1 + H)*(2 + H)*f[1, 3], f[19, 19] -> 0, f[19, 20] -> 0, 
 f[19, 21] -> 0, f[19, 22] -> 0, f[19, 23] -> 0, f[19, 24] -> 0, 
 f[19, 25] -> 0, f[19, 26] -> 0, f[19, 27] -> 0, f[19, 28] -> 0, 
 f[19, 29] -> 0, f[19, 30] -> 0, f[19, 31] -> 0, f[19, 32] -> 0, 
 f[19, 33] -> 0, f[19, 34] -> 0, f[19, 35] -> 0, f[19, 36] -> 0, 
 f[19, 37] -> 0, f[19, 38] -> 0, f[19, 39] -> 0, f[19, 40] -> 0, 
 f[19, 41] -> 0, f[19, 42] -> 0, f[19, 43] -> 0, f[19, 44] -> 0, 
 f[19, 45] -> 0, f[19, 46] -> 0, f[19, 47] -> 0, f[19, 48] -> 0, 
 f[20, 1] -> 0, f[20, 2] -> 0, f[20, 3] -> 0, f[20, 4] -> 0, f[20, 5] -> 0, 
 f[20, 6] -> 0, f[20, 7] -> 0, f[20, 8] -> 0, f[20, 9] -> 0, f[20, 10] -> 0, 
 f[20, 11] -> 0, f[20, 12] -> 0, f[20, 13] -> 0, f[20, 14] -> 0, 
 f[20, 15] -> 0, f[20, 16] -> 0, f[20, 17] -> 2*(-1 + H)*(2 + H)*f[1, 3], 
 f[20, 18] -> 0, f[20, 19] -> 0, f[20, 20] -> 0, f[20, 21] -> 0, 
 f[20, 22] -> 0, f[20, 23] -> 0, f[20, 24] -> 0, f[20, 25] -> 0, 
 f[20, 26] -> 0, f[20, 27] -> 0, f[20, 28] -> 0, f[20, 29] -> 0, 
 f[20, 30] -> 0, f[20, 31] -> 0, f[20, 32] -> 0, f[20, 33] -> 0, 
 f[20, 34] -> 0, f[20, 35] -> 0, f[20, 36] -> 0, f[20, 37] -> 0, 
 f[20, 38] -> 0, f[20, 39] -> 0, f[20, 40] -> 0, f[20, 41] -> 0, 
 f[20, 42] -> 0, f[20, 43] -> 0, f[20, 44] -> 0, f[20, 45] -> 0, 
 f[20, 46] -> 0, f[20, 47] -> 0, f[20, 48] -> 0, f[21, 1] -> 0, 
 f[21, 2] -> 0, f[21, 3] -> 0, f[21, 4] -> 0, f[21, 5] -> 0, f[21, 6] -> 0, 
 f[21, 7] -> 0, f[21, 8] -> 0, f[21, 9] -> 0, f[21, 10] -> 0, f[21, 11] -> 0, 
 f[21, 12] -> 0, f[21, 13] -> 0, f[21, 14] -> 0, f[21, 15] -> 0, 
 f[21, 16] -> -4*(-1 + H)*(2 + H)*f[1, 3], f[21, 17] -> 0, f[21, 18] -> 0, 
 f[21, 19] -> 0, f[21, 20] -> 0, f[21, 21] -> 0, f[21, 22] -> 0, 
 f[21, 23] -> 0, f[21, 24] -> 0, f[21, 25] -> 0, f[21, 26] -> 0, 
 f[21, 27] -> 0, f[21, 28] -> 0, f[21, 29] -> 0, f[21, 30] -> 0, 
 f[21, 31] -> 0, f[21, 32] -> 0, f[21, 33] -> 0, f[21, 34] -> 0, 
 f[21, 35] -> 0, f[21, 36] -> 0, f[21, 37] -> 0, f[21, 38] -> 0, 
 f[21, 39] -> 0, f[21, 40] -> 0, f[21, 41] -> 0, f[21, 42] -> 0, 
 f[21, 43] -> 0, f[21, 44] -> 0, f[21, 45] -> 0, f[21, 46] -> 0, 
 f[21, 47] -> 0, f[21, 48] -> 0, f[22, 1] -> 0, f[22, 2] -> 0, f[22, 3] -> 0, 
 f[22, 4] -> 0, f[22, 5] -> 0, f[22, 6] -> 0, f[22, 7] -> 0, f[22, 8] -> 0, 
 f[22, 9] -> 0, f[22, 10] -> 0, f[22, 11] -> 0, f[22, 12] -> 0, 
 f[22, 13] -> 0, f[22, 14] -> 0, f[22, 15] -> 0, f[22, 16] -> 0, 
 f[22, 17] -> 0, f[22, 18] -> 0, f[22, 19] -> 0, f[22, 20] -> 0, 
 f[22, 21] -> 0, f[22, 22] -> -12*(2 + H)^2*f[1, 3], f[22, 23] -> 0, 
 f[22, 24] -> 0, f[22, 25] -> 0, f[22, 26] -> 0, f[22, 27] -> 0, 
 f[22, 28] -> 0, f[22, 29] -> 0, f[22, 30] -> 0, f[22, 31] -> 0, 
 f[22, 32] -> 0, f[22, 33] -> 0, f[22, 34] -> 0, f[22, 35] -> 0, 
 f[22, 36] -> 0, f[22, 37] -> 0, f[22, 38] -> 0, f[22, 39] -> 0, 
 f[22, 40] -> 0, f[22, 41] -> 0, f[22, 42] -> 0, f[22, 43] -> 0, 
 f[22, 44] -> 0, f[22, 45] -> 0, f[22, 46] -> 0, f[22, 47] -> 0, 
 f[22, 48] -> 0, f[23, 1] -> 0, f[23, 2] -> 0, f[23, 3] -> 0, f[23, 4] -> 0, 
 f[23, 5] -> 0, f[23, 6] -> 0, f[23, 7] -> 0, f[23, 8] -> 0, f[23, 9] -> 0, 
 f[23, 10] -> 0, f[23, 11] -> 0, f[23, 12] -> 0, f[23, 13] -> 0, 
 f[23, 14] -> 0, f[23, 15] -> 0, f[23, 16] -> 0, f[23, 17] -> 0, 
 f[23, 18] -> 0, f[23, 19] -> 0, f[23, 20] -> 0, f[23, 21] -> 0, 
 f[23, 22] -> 0, f[23, 23] -> 0, f[23, 24] -> 0, 
 f[23, 25] -> (-2*(-1 + H)*(2 + H)^2*f[1, 3])/H, f[23, 26] -> 0, 
 f[23, 27] -> 0, f[23, 28] -> (-2*(-1 + H)*(4 + 8*H + 3*H^2)*f[1, 3])/H, 
 f[23, 29] -> 0, f[23, 30] -> 0, f[23, 31] -> 0, f[23, 32] -> 0, 
 f[23, 33] -> 0, f[23, 34] -> 0, f[23, 35] -> 0, f[23, 36] -> 0, 
 f[23, 37] -> 0, f[23, 38] -> 0, f[23, 39] -> 0, f[23, 40] -> 0, 
 f[23, 41] -> 0, f[23, 42] -> 0, f[23, 43] -> 0, f[23, 44] -> 0, 
 f[23, 45] -> 0, f[23, 46] -> 0, f[23, 47] -> 0, f[23, 48] -> 0, 
 f[24, 1] -> 0, f[24, 2] -> 0, f[24, 3] -> 0, f[24, 4] -> 0, f[24, 5] -> 0, 
 f[24, 6] -> 0, f[24, 7] -> 0, f[24, 8] -> 0, f[24, 9] -> 0, f[24, 10] -> 0, 
 f[24, 11] -> 0, f[24, 12] -> 0, f[24, 13] -> 0, f[24, 14] -> 0, 
 f[24, 15] -> 0, f[24, 16] -> 0, f[24, 17] -> 0, f[24, 18] -> 0, 
 f[24, 19] -> 0, f[24, 20] -> 0, f[24, 21] -> 0, f[24, 22] -> 0, 
 f[24, 23] -> 0, f[24, 24] -> ((-1 + H)*(2 + H)^2*f[1, 3])/H, f[24, 25] -> 0, 
 f[24, 26] -> 0, f[24, 27] -> ((-1 + H)*(2 + H)*(2 + 3*H)*f[1, 3])/H, 
 f[24, 28] -> 0, f[24, 29] -> 0, f[24, 30] -> 0, f[24, 31] -> 0, 
 f[24, 32] -> 0, f[24, 33] -> 0, f[24, 34] -> 0, f[24, 35] -> 0, 
 f[24, 36] -> 0, f[24, 37] -> 0, f[24, 38] -> 0, f[24, 39] -> 0, 
 f[24, 40] -> 0, f[24, 41] -> 0, f[24, 42] -> 0, f[24, 43] -> 0, 
 f[24, 44] -> 0, f[24, 45] -> 0, f[24, 46] -> 0, f[24, 47] -> 0, 
 f[24, 48] -> 0, f[25, 1] -> 0, f[25, 2] -> 0, f[25, 3] -> 0, f[25, 4] -> 0, 
 f[25, 5] -> 0, f[25, 6] -> 0, f[25, 7] -> 0, f[25, 8] -> 0, f[25, 9] -> 0, 
 f[25, 10] -> 0, f[25, 11] -> 0, f[25, 12] -> 0, f[25, 13] -> 0, 
 f[25, 14] -> 0, f[25, 15] -> 0, f[25, 16] -> 0, f[25, 17] -> 0, 
 f[25, 18] -> 0, f[25, 19] -> 0, f[25, 20] -> 0, f[25, 21] -> 0, 
 f[25, 22] -> 0, f[25, 23] -> (-2*(-1 + H)*(2 + H)^2*f[1, 3])/H, 
 f[25, 24] -> 0, f[25, 25] -> 0, 
 f[25, 26] -> (-2*(-1 + H)*(4 + 8*H + 3*H^2)*f[1, 3])/H, f[25, 27] -> 0, 
 f[25, 28] -> 0, f[25, 29] -> 0, f[25, 30] -> 0, f[25, 31] -> 0, 
 f[25, 32] -> 0, f[25, 33] -> 0, f[25, 34] -> 0, f[25, 35] -> 0, 
 f[25, 36] -> 0, f[25, 37] -> 0, f[25, 38] -> 0, f[25, 39] -> 0, 
 f[25, 40] -> 0, f[25, 41] -> 0, f[25, 42] -> 0, f[25, 43] -> 0, 
 f[25, 44] -> 0, f[25, 45] -> 0, f[25, 46] -> 0, f[25, 47] -> 0, 
 f[25, 48] -> 0, f[26, 1] -> 0, f[26, 2] -> 0, f[26, 3] -> 0, f[26, 4] -> 0, 
 f[26, 5] -> 0, f[26, 6] -> 0, f[26, 7] -> 0, f[26, 8] -> 0, f[26, 9] -> 0, 
 f[26, 10] -> 0, f[26, 11] -> 0, f[26, 12] -> 0, f[26, 13] -> 0, 
 f[26, 14] -> 0, f[26, 15] -> 0, f[26, 16] -> 0, f[26, 17] -> 0, 
 f[26, 18] -> 0, f[26, 19] -> 0, f[26, 20] -> 0, f[26, 21] -> 0, 
 f[26, 22] -> 0, f[26, 23] -> 0, f[26, 24] -> 0, 
 f[26, 25] -> (-2*(-1 + H)*(2 + H)*(2 + 3*H)*f[1, 3])/H, f[26, 26] -> 0, 
 f[26, 27] -> 0, f[26, 28] -> (-2*(-1 + H)*(2 + H)^2*f[1, 3])/H, 
 f[26, 29] -> 0, f[26, 30] -> 0, f[26, 31] -> 0, f[26, 32] -> 0, 
 f[26, 33] -> 0, f[26, 34] -> 0, f[26, 35] -> 0, f[26, 36] -> 0, 
 f[26, 37] -> 0, f[26, 38] -> 0, f[26, 39] -> 0, f[26, 40] -> 0, 
 f[26, 41] -> 0, f[26, 42] -> 0, f[26, 43] -> 0, f[26, 44] -> 0, 
 f[26, 45] -> 0, f[26, 46] -> 0, f[26, 47] -> 0, f[26, 48] -> 0, 
 f[27, 1] -> 0, f[27, 2] -> 0, f[27, 3] -> 0, f[27, 4] -> 0, f[27, 5] -> 0, 
 f[27, 6] -> 0, f[27, 7] -> 0, f[27, 8] -> 0, f[27, 9] -> 0, f[27, 10] -> 0, 
 f[27, 11] -> 0, f[27, 12] -> 0, f[27, 13] -> 0, f[27, 14] -> 0, 
 f[27, 15] -> 0, f[27, 16] -> 0, f[27, 17] -> 0, f[27, 18] -> 0, 
 f[27, 19] -> 0, f[27, 20] -> 0, f[27, 21] -> 0, f[27, 22] -> 0, 
 f[27, 23] -> 0, f[27, 24] -> ((-1 + H)*(2 + H)*(2 + 3*H)*f[1, 3])/H, 
 f[27, 25] -> 0, f[27, 26] -> 0, f[27, 27] -> ((-1 + H)*(2 + H)^2*f[1, 3])/H, 
 f[27, 28] -> 0, f[27, 29] -> 0, f[27, 30] -> 0, f[27, 31] -> 0, 
 f[27, 32] -> 0, f[27, 33] -> 0, f[27, 34] -> 0, f[27, 35] -> 0, 
 f[27, 36] -> 0, f[27, 37] -> 0, f[27, 38] -> 0, f[27, 39] -> 0, 
 f[27, 40] -> 0, f[27, 41] -> 0, f[27, 42] -> 0, f[27, 43] -> 0, 
 f[27, 44] -> 0, f[27, 45] -> 0, f[27, 46] -> 0, f[27, 47] -> 0, 
 f[27, 48] -> 0, f[28, 1] -> 0, f[28, 2] -> 0, f[28, 3] -> 0, f[28, 4] -> 0, 
 f[28, 5] -> 0, f[28, 6] -> 0, f[28, 7] -> 0, f[28, 8] -> 0, f[28, 9] -> 0, 
 f[28, 10] -> 0, f[28, 11] -> 0, f[28, 12] -> 0, f[28, 13] -> 0, 
 f[28, 14] -> 0, f[28, 15] -> 0, f[28, 16] -> 0, f[28, 17] -> 0, 
 f[28, 18] -> 0, f[28, 19] -> 0, f[28, 20] -> 0, f[28, 21] -> 0, 
 f[28, 22] -> 0, f[28, 23] -> (-2*(-1 + H)*(2 + H)*(2 + 3*H)*f[1, 3])/H, 
 f[28, 24] -> 0, f[28, 25] -> 0, f[28, 26] -> (-2*(-1 + H)*(2 + H)^2*f[1, 3])/
   H, f[28, 27] -> 0, f[28, 28] -> 0, f[28, 29] -> 0, f[28, 30] -> 0, 
 f[28, 31] -> 0, f[28, 32] -> 0, f[28, 33] -> 0, f[28, 34] -> 0, 
 f[28, 35] -> 0, f[28, 36] -> 0, f[28, 37] -> 0, f[28, 38] -> 0, 
 f[28, 39] -> 0, f[28, 40] -> 0, f[28, 41] -> 0, f[28, 42] -> 0, 
 f[28, 43] -> 0, f[28, 44] -> 0, f[28, 45] -> 0, f[28, 46] -> 0, 
 f[28, 47] -> 0, f[28, 48] -> 0, f[29, 1] -> 0, f[29, 2] -> 0, f[29, 3] -> 0, 
 f[29, 4] -> 0, f[29, 5] -> 0, f[29, 6] -> 0, f[29, 7] -> 0, f[29, 8] -> 0, 
 f[29, 9] -> 0, f[29, 10] -> 0, f[29, 11] -> 0, f[29, 12] -> 0, 
 f[29, 13] -> 0, f[29, 14] -> 0, f[29, 15] -> 0, f[29, 16] -> 0, 
 f[29, 17] -> 0, f[29, 18] -> 0, f[29, 19] -> 0, f[29, 20] -> 0, 
 f[29, 21] -> 0, f[29, 22] -> 0, f[29, 23] -> 0, f[29, 24] -> 0, 
 f[29, 25] -> 0, f[29, 26] -> 0, f[29, 27] -> 0, f[29, 28] -> 0, 
 f[29, 29] -> 0, f[29, 30] -> 0, f[29, 31] -> 0, f[29, 32] -> 0, 
 f[29, 33] -> -4*(-1 + H)^2*f[1, 3], f[29, 34] -> 0, f[29, 35] -> 0, 
 f[29, 36] -> 0, f[29, 37] -> 0, f[29, 38] -> 0, f[29, 39] -> 0, 
 f[29, 40] -> 0, f[29, 41] -> 0, f[29, 42] -> 0, f[29, 43] -> 0, 
 f[29, 44] -> 0, f[29, 45] -> 0, f[29, 46] -> 0, f[29, 47] -> 0, 
 f[29, 48] -> 0, f[30, 1] -> 0, f[30, 2] -> 0, f[30, 3] -> 0, f[30, 4] -> 0, 
 f[30, 5] -> 0, f[30, 6] -> 0, f[30, 7] -> 0, f[30, 8] -> 0, f[30, 9] -> 0, 
 f[30, 10] -> 0, f[30, 11] -> 0, f[30, 12] -> 0, f[30, 13] -> 0, 
 f[30, 14] -> 0, f[30, 15] -> 0, f[30, 16] -> 0, f[30, 17] -> 0, 
 f[30, 18] -> 0, f[30, 19] -> 0, f[30, 20] -> 0, f[30, 21] -> 0, 
 f[30, 22] -> 0, f[30, 23] -> 0, f[30, 24] -> 0, f[30, 25] -> 0, 
 f[30, 26] -> 0, f[30, 27] -> 0, f[30, 28] -> 0, f[30, 29] -> 0, 
 f[30, 30] -> 0, f[30, 31] -> 0, f[30, 32] -> (-1 + H)^2*f[1, 3], 
 f[30, 33] -> 0, f[30, 34] -> 0, f[30, 35] -> 0, f[30, 36] -> 0, 
 f[30, 37] -> 0, f[30, 38] -> 0, f[30, 39] -> 0, f[30, 40] -> 0, 
 f[30, 41] -> 0, f[30, 42] -> 0, f[30, 43] -> 0, f[30, 44] -> 0, 
 f[30, 45] -> 0, f[30, 46] -> 0, f[30, 47] -> 0, f[30, 48] -> 0, 
 f[31, 1] -> 0, f[31, 2] -> 0, f[31, 3] -> 0, f[31, 4] -> 0, f[31, 5] -> 0, 
 f[31, 6] -> 0, f[31, 7] -> 0, f[31, 8] -> 0, f[31, 9] -> 0, f[31, 10] -> 0, 
 f[31, 11] -> 0, f[31, 12] -> 0, f[31, 13] -> 0, f[31, 14] -> 0, 
 f[31, 15] -> 0, f[31, 16] -> 0, f[31, 17] -> 0, f[31, 18] -> 0, 
 f[31, 19] -> 0, f[31, 20] -> 0, f[31, 21] -> 0, f[31, 22] -> 0, 
 f[31, 23] -> 0, f[31, 24] -> 0, f[31, 25] -> 0, f[31, 26] -> 0, 
 f[31, 27] -> 0, f[31, 28] -> 0, f[31, 29] -> 0, f[31, 30] -> 0, 
 f[31, 31] -> (-2*(-1 + H)^2*f[1, 3])/3, f[31, 32] -> 0, f[31, 33] -> 0, 
 f[31, 34] -> 0, f[31, 35] -> 0, f[31, 36] -> 0, f[31, 37] -> 0, 
 f[31, 38] -> 0, f[31, 39] -> 0, f[31, 40] -> 0, f[31, 41] -> 0, 
 f[31, 42] -> 0, f[31, 43] -> 0, f[31, 44] -> 0, f[31, 45] -> 0, 
 f[31, 46] -> 0, f[31, 47] -> 0, f[31, 48] -> 0, f[32, 1] -> 0, 
 f[32, 2] -> 0, f[32, 3] -> 0, f[32, 4] -> 0, f[32, 5] -> 0, f[32, 6] -> 0, 
 f[32, 7] -> 0, f[32, 8] -> 0, f[32, 9] -> 0, f[32, 10] -> 0, f[32, 11] -> 0, 
 f[32, 12] -> 0, f[32, 13] -> 0, f[32, 14] -> 0, f[32, 15] -> 0, 
 f[32, 16] -> 0, f[32, 17] -> 0, f[32, 18] -> 0, f[32, 19] -> 0, 
 f[32, 20] -> 0, f[32, 21] -> 0, f[32, 22] -> 0, f[32, 23] -> 0, 
 f[32, 24] -> 0, f[32, 25] -> 0, f[32, 26] -> 0, f[32, 27] -> 0, 
 f[32, 28] -> 0, f[32, 29] -> 0, f[32, 30] -> (-1 + H)^2*f[1, 3], 
 f[32, 31] -> 0, f[32, 32] -> 0, f[32, 33] -> 0, f[32, 34] -> 0, 
 f[32, 35] -> 0, f[32, 36] -> 0, f[32, 37] -> 0, f[32, 38] -> 0, 
 f[32, 39] -> 0, f[32, 40] -> 0, f[32, 41] -> 0, f[32, 42] -> 0, 
 f[32, 43] -> 0, f[32, 44] -> 0, f[32, 45] -> 0, f[32, 46] -> 0, 
 f[32, 47] -> 0, f[32, 48] -> 0, f[33, 1] -> 0, f[33, 2] -> 0, f[33, 3] -> 0, 
 f[33, 4] -> 0, f[33, 5] -> 0, f[33, 6] -> 0, f[33, 7] -> 0, f[33, 8] -> 0, 
 f[33, 9] -> 0, f[33, 10] -> 0, f[33, 11] -> 0, f[33, 12] -> 0, 
 f[33, 13] -> 0, f[33, 14] -> 0, f[33, 15] -> 0, f[33, 16] -> 0, 
 f[33, 17] -> 0, f[33, 18] -> 0, f[33, 19] -> 0, f[33, 20] -> 0, 
 f[33, 21] -> 0, f[33, 22] -> 0, f[33, 23] -> 0, f[33, 24] -> 0, 
 f[33, 25] -> 0, f[33, 26] -> 0, f[33, 27] -> 0, f[33, 28] -> 0, 
 f[33, 29] -> -4*(-1 + H)^2*f[1, 3], f[33, 30] -> 0, f[33, 31] -> 0, 
 f[33, 32] -> 0, f[33, 33] -> 0, f[33, 34] -> 0, f[33, 35] -> 0, 
 f[33, 36] -> 0, f[33, 37] -> 0, f[33, 38] -> 0, f[33, 39] -> 0, 
 f[33, 40] -> 0, f[33, 41] -> 0, f[33, 42] -> 0, f[33, 43] -> 0, 
 f[33, 44] -> 0, f[33, 45] -> 0, f[33, 46] -> 0, f[33, 47] -> 0, 
 f[33, 48] -> 0, f[34, 1] -> 0, f[34, 2] -> 0, f[34, 3] -> 0, f[34, 4] -> 0, 
 f[34, 5] -> 0, f[34, 6] -> 0, f[34, 7] -> 0, f[34, 8] -> 0, f[34, 9] -> 0, 
 f[34, 10] -> 0, f[34, 11] -> 0, f[34, 12] -> 0, f[34, 13] -> 0, 
 f[34, 14] -> 0, f[34, 15] -> 0, f[34, 16] -> 0, f[34, 17] -> 0, 
 f[34, 18] -> 0, f[34, 19] -> 0, f[34, 20] -> 0, f[34, 21] -> 0, 
 f[34, 22] -> 0, f[34, 23] -> 0, f[34, 24] -> 0, f[34, 25] -> 0, 
 f[34, 26] -> 0, f[34, 27] -> 0, f[34, 28] -> 0, f[34, 29] -> 0, 
 f[34, 30] -> 0, f[34, 31] -> 0, f[34, 32] -> 0, f[34, 33] -> 0, 
 f[34, 34] -> 0, f[34, 35] -> 0, f[34, 36] -> 0, f[34, 37] -> 0, 
 f[34, 38] -> 0, f[34, 39] -> 0, f[34, 40] -> 0, 
 f[34, 41] -> (-24*(-1 + H)*(1 + H)*(2 + H)^2*f[1, 3])/(1 + 2*H), 
 f[34, 42] -> 0, f[34, 43] -> 0, f[34, 44] -> 0, f[34, 45] -> 0, 
 f[34, 46] -> 0, f[34, 47] -> 0, f[34, 48] -> 0, f[35, 1] -> 0, 
 f[35, 2] -> 0, f[35, 3] -> 0, f[35, 4] -> 0, f[35, 5] -> 0, f[35, 6] -> 0, 
 f[35, 7] -> 0, f[35, 8] -> 0, f[35, 9] -> 0, f[35, 10] -> 0, f[35, 11] -> 0, 
 f[35, 12] -> 0, f[35, 13] -> 0, f[35, 14] -> 0, f[35, 15] -> 0, 
 f[35, 16] -> 0, f[35, 17] -> 0, f[35, 18] -> 0, f[35, 19] -> 0, 
 f[35, 20] -> 0, f[35, 21] -> 0, f[35, 22] -> 0, f[35, 23] -> 0, 
 f[35, 24] -> 0, f[35, 25] -> 0, f[35, 26] -> 0, f[35, 27] -> 0, 
 f[35, 28] -> 0, f[35, 29] -> 0, f[35, 30] -> 0, f[35, 31] -> 0, 
 f[35, 32] -> 0, f[35, 33] -> 0, f[35, 34] -> 0, f[35, 35] -> 0, 
 f[35, 36] -> 0, f[35, 37] -> 0, f[35, 38] -> 0, f[35, 39] -> 0, 
 f[35, 40] -> (24*(-1 + H)*(1 + H)*(2 + H)^2*f[1, 3])/(1 + 2*H), 
 f[35, 41] -> 0, f[35, 42] -> 0, f[35, 43] -> 0, f[35, 44] -> 0, 
 f[35, 45] -> 0, f[35, 46] -> 0, f[35, 47] -> 0, f[35, 48] -> 0, 
 f[36, 1] -> 0, f[36, 2] -> 0, f[36, 3] -> 0, f[36, 4] -> 0, f[36, 5] -> 0, 
 f[36, 6] -> 0, f[36, 7] -> 0, f[36, 8] -> 0, f[36, 9] -> 0, f[36, 10] -> 0, 
 f[36, 11] -> 0, f[36, 12] -> 0, f[36, 13] -> 0, f[36, 14] -> 0, 
 f[36, 15] -> 0, f[36, 16] -> 0, f[36, 17] -> 0, f[36, 18] -> 0, 
 f[36, 19] -> 0, f[36, 20] -> 0, f[36, 21] -> 0, f[36, 22] -> 0, 
 f[36, 23] -> 0, f[36, 24] -> 0, f[36, 25] -> 0, f[36, 26] -> 0, 
 f[36, 27] -> 0, f[36, 28] -> 0, f[36, 29] -> 0, f[36, 30] -> 0, 
 f[36, 31] -> 0, f[36, 32] -> 0, f[36, 33] -> 0, f[36, 34] -> 0, 
 f[36, 35] -> 0, f[36, 36] -> 0, f[36, 37] -> 0, f[36, 38] -> 0, 
 f[36, 39] -> 0, f[36, 40] -> 0, f[36, 41] -> 0, f[36, 42] -> 0, 
 f[36, 43] -> 0, f[36, 44] -> 0, 
 f[36, 45] -> (-16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(1 + 2*H), 
 f[36, 46] -> 0, f[36, 47] -> 0, f[36, 48] -> 0, f[37, 1] -> 0, 
 f[37, 2] -> 0, f[37, 3] -> 0, f[37, 4] -> 0, f[37, 5] -> 0, f[37, 6] -> 0, 
 f[37, 7] -> 0, f[37, 8] -> 0, f[37, 9] -> 0, f[37, 10] -> 0, f[37, 11] -> 0, 
 f[37, 12] -> 0, f[37, 13] -> 0, f[37, 14] -> 0, f[37, 15] -> 0, 
 f[37, 16] -> 0, f[37, 17] -> 0, f[37, 18] -> 0, f[37, 19] -> 0, 
 f[37, 20] -> 0, f[37, 21] -> 0, f[37, 22] -> 0, f[37, 23] -> 0, 
 f[37, 24] -> 0, f[37, 25] -> 0, f[37, 26] -> 0, f[37, 27] -> 0, 
 f[37, 28] -> 0, f[37, 29] -> 0, f[37, 30] -> 0, f[37, 31] -> 0, 
 f[37, 32] -> 0, f[37, 33] -> 0, f[37, 34] -> 0, f[37, 35] -> 0, 
 f[37, 36] -> 0, f[37, 37] -> 0, f[37, 38] -> 0, f[37, 39] -> 0, 
 f[37, 40] -> 0, f[37, 41] -> 0, f[37, 42] -> 0, f[37, 43] -> 0, 
 f[37, 44] -> (16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(3 + 6*H), 
 f[37, 45] -> 0, f[37, 46] -> 0, f[37, 47] -> 0, f[37, 48] -> 0, 
 f[38, 1] -> 0, f[38, 2] -> 0, f[38, 3] -> 0, f[38, 4] -> 0, f[38, 5] -> 0, 
 f[38, 6] -> 0, f[38, 7] -> 0, f[38, 8] -> 0, f[38, 9] -> 0, f[38, 10] -> 0, 
 f[38, 11] -> 0, f[38, 12] -> 0, f[38, 13] -> 0, f[38, 14] -> 0, 
 f[38, 15] -> 0, f[38, 16] -> 0, f[38, 17] -> 0, f[38, 18] -> 0, 
 f[38, 19] -> 0, f[38, 20] -> 0, f[38, 21] -> 0, f[38, 22] -> 0, 
 f[38, 23] -> 0, f[38, 24] -> 0, f[38, 25] -> 0, f[38, 26] -> 0, 
 f[38, 27] -> 0, f[38, 28] -> 0, f[38, 29] -> 0, f[38, 30] -> 0, 
 f[38, 31] -> 0, f[38, 32] -> 0, f[38, 33] -> 0, f[38, 34] -> 0, 
 f[38, 35] -> 0, f[38, 36] -> 0, f[38, 37] -> 0, f[38, 38] -> 0, 
 f[38, 39] -> 0, f[38, 40] -> 0, f[38, 41] -> 0, f[38, 42] -> 0, 
 f[38, 43] -> (-16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(3 + 6*H), 
 f[38, 44] -> 0, f[38, 45] -> 0, f[38, 46] -> 0, f[38, 47] -> 0, 
 f[38, 48] -> 0, f[39, 1] -> 0, f[39, 2] -> 0, f[39, 3] -> 0, f[39, 4] -> 0, 
 f[39, 5] -> 0, f[39, 6] -> 0, f[39, 7] -> 0, f[39, 8] -> 0, f[39, 9] -> 0, 
 f[39, 10] -> 0, f[39, 11] -> 0, f[39, 12] -> 0, f[39, 13] -> 0, 
 f[39, 14] -> 0, f[39, 15] -> 0, f[39, 16] -> 0, f[39, 17] -> 0, 
 f[39, 18] -> 0, f[39, 19] -> 0, f[39, 20] -> 0, f[39, 21] -> 0, 
 f[39, 22] -> 0, f[39, 23] -> 0, f[39, 24] -> 0, f[39, 25] -> 0, 
 f[39, 26] -> 0, f[39, 27] -> 0, f[39, 28] -> 0, f[39, 29] -> 0, 
 f[39, 30] -> 0, f[39, 31] -> 0, f[39, 32] -> 0, f[39, 33] -> 0, 
 f[39, 34] -> 0, f[39, 35] -> 0, f[39, 36] -> 0, f[39, 37] -> 0, 
 f[39, 38] -> 0, f[39, 39] -> 0, f[39, 40] -> 0, f[39, 41] -> 0, 
 f[39, 42] -> (16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(1 + 2*H), 
 f[39, 43] -> 0, f[39, 44] -> 0, f[39, 45] -> 0, f[39, 46] -> 0, 
 f[39, 47] -> 0, f[39, 48] -> 0, f[40, 1] -> 0, f[40, 2] -> 0, f[40, 3] -> 0, 
 f[40, 4] -> 0, f[40, 5] -> 0, f[40, 6] -> 0, f[40, 7] -> 0, f[40, 8] -> 0, 
 f[40, 9] -> 0, f[40, 10] -> 0, f[40, 11] -> 0, f[40, 12] -> 0, 
 f[40, 13] -> 0, f[40, 14] -> 0, f[40, 15] -> 0, f[40, 16] -> 0, 
 f[40, 17] -> 0, f[40, 18] -> 0, f[40, 19] -> 0, f[40, 20] -> 0, 
 f[40, 21] -> 0, f[40, 22] -> 0, f[40, 23] -> 0, f[40, 24] -> 0, 
 f[40, 25] -> 0, f[40, 26] -> 0, f[40, 27] -> 0, f[40, 28] -> 0, 
 f[40, 29] -> 0, f[40, 30] -> 0, f[40, 31] -> 0, f[40, 32] -> 0, 
 f[40, 33] -> 0, f[40, 34] -> 0, 
 f[40, 35] -> (24*(-1 + H)*(1 + H)*(2 + H)^2*f[1, 3])/(1 + 2*H), 
 f[40, 36] -> 0, f[40, 37] -> 0, f[40, 38] -> 0, f[40, 39] -> 0, 
 f[40, 40] -> 0, f[40, 41] -> 0, f[40, 42] -> 0, f[40, 43] -> 0, 
 f[40, 44] -> 0, f[40, 45] -> 0, f[40, 46] -> 0, f[40, 47] -> 0, 
 f[40, 48] -> 0, f[41, 1] -> 0, f[41, 2] -> 0, f[41, 3] -> 0, f[41, 4] -> 0, 
 f[41, 5] -> 0, f[41, 6] -> 0, f[41, 7] -> 0, f[41, 8] -> 0, f[41, 9] -> 0, 
 f[41, 10] -> 0, f[41, 11] -> 0, f[41, 12] -> 0, f[41, 13] -> 0, 
 f[41, 14] -> 0, f[41, 15] -> 0, f[41, 16] -> 0, f[41, 17] -> 0, 
 f[41, 18] -> 0, f[41, 19] -> 0, f[41, 20] -> 0, f[41, 21] -> 0, 
 f[41, 22] -> 0, f[41, 23] -> 0, f[41, 24] -> 0, f[41, 25] -> 0, 
 f[41, 26] -> 0, f[41, 27] -> 0, f[41, 28] -> 0, f[41, 29] -> 0, 
 f[41, 30] -> 0, f[41, 31] -> 0, f[41, 32] -> 0, f[41, 33] -> 0, 
 f[41, 34] -> (-24*(-1 + H)*(1 + H)*(2 + H)^2*f[1, 3])/(1 + 2*H), 
 f[41, 35] -> 0, f[41, 36] -> 0, f[41, 37] -> 0, f[41, 38] -> 0, 
 f[41, 39] -> 0, f[41, 40] -> 0, f[41, 41] -> 0, f[41, 42] -> 0, 
 f[41, 43] -> 0, f[41, 44] -> 0, f[41, 45] -> 0, f[41, 46] -> 0, 
 f[41, 47] -> 0, f[41, 48] -> 0, f[42, 1] -> 0, f[42, 2] -> 0, f[42, 3] -> 0, 
 f[42, 4] -> 0, f[42, 5] -> 0, f[42, 6] -> 0, f[42, 7] -> 0, f[42, 8] -> 0, 
 f[42, 9] -> 0, f[42, 10] -> 0, f[42, 11] -> 0, f[42, 12] -> 0, 
 f[42, 13] -> 0, f[42, 14] -> 0, f[42, 15] -> 0, f[42, 16] -> 0, 
 f[42, 17] -> 0, f[42, 18] -> 0, f[42, 19] -> 0, f[42, 20] -> 0, 
 f[42, 21] -> 0, f[42, 22] -> 0, f[42, 23] -> 0, f[42, 24] -> 0, 
 f[42, 25] -> 0, f[42, 26] -> 0, f[42, 27] -> 0, f[42, 28] -> 0, 
 f[42, 29] -> 0, f[42, 30] -> 0, f[42, 31] -> 0, f[42, 32] -> 0, 
 f[42, 33] -> 0, f[42, 34] -> 0, f[42, 35] -> 0, f[42, 36] -> 0, 
 f[42, 37] -> 0, f[42, 38] -> 0, 
 f[42, 39] -> (16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(1 + 2*H), 
 f[42, 40] -> 0, f[42, 41] -> 0, f[42, 42] -> 0, f[42, 43] -> 0, 
 f[42, 44] -> 0, f[42, 45] -> 0, f[42, 46] -> 0, f[42, 47] -> 0, 
 f[42, 48] -> 0, f[43, 1] -> 0, f[43, 2] -> 0, f[43, 3] -> 0, f[43, 4] -> 0, 
 f[43, 5] -> 0, f[43, 6] -> 0, f[43, 7] -> 0, f[43, 8] -> 0, f[43, 9] -> 0, 
 f[43, 10] -> 0, f[43, 11] -> 0, f[43, 12] -> 0, f[43, 13] -> 0, 
 f[43, 14] -> 0, f[43, 15] -> 0, f[43, 16] -> 0, f[43, 17] -> 0, 
 f[43, 18] -> 0, f[43, 19] -> 0, f[43, 20] -> 0, f[43, 21] -> 0, 
 f[43, 22] -> 0, f[43, 23] -> 0, f[43, 24] -> 0, f[43, 25] -> 0, 
 f[43, 26] -> 0, f[43, 27] -> 0, f[43, 28] -> 0, f[43, 29] -> 0, 
 f[43, 30] -> 0, f[43, 31] -> 0, f[43, 32] -> 0, f[43, 33] -> 0, 
 f[43, 34] -> 0, f[43, 35] -> 0, f[43, 36] -> 0, f[43, 37] -> 0, 
 f[43, 38] -> (-16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(3 + 6*H), 
 f[43, 39] -> 0, f[43, 40] -> 0, f[43, 41] -> 0, f[43, 42] -> 0, 
 f[43, 43] -> 0, f[43, 44] -> 0, f[43, 45] -> 0, f[43, 46] -> 0, 
 f[43, 47] -> 0, f[43, 48] -> 0, f[44, 1] -> 0, f[44, 2] -> 0, f[44, 3] -> 0, 
 f[44, 4] -> 0, f[44, 5] -> 0, f[44, 6] -> 0, f[44, 7] -> 0, f[44, 8] -> 0, 
 f[44, 9] -> 0, f[44, 10] -> 0, f[44, 11] -> 0, f[44, 12] -> 0, 
 f[44, 13] -> 0, f[44, 14] -> 0, f[44, 15] -> 0, f[44, 16] -> 0, 
 f[44, 17] -> 0, f[44, 18] -> 0, f[44, 19] -> 0, f[44, 20] -> 0, 
 f[44, 21] -> 0, f[44, 22] -> 0, f[44, 23] -> 0, f[44, 24] -> 0, 
 f[44, 25] -> 0, f[44, 26] -> 0, f[44, 27] -> 0, f[44, 28] -> 0, 
 f[44, 29] -> 0, f[44, 30] -> 0, f[44, 31] -> 0, f[44, 32] -> 0, 
 f[44, 33] -> 0, f[44, 34] -> 0, f[44, 35] -> 0, f[44, 36] -> 0, 
 f[44, 37] -> (16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(3 + 6*H), 
 f[44, 38] -> 0, f[44, 39] -> 0, f[44, 40] -> 0, f[44, 41] -> 0, 
 f[44, 42] -> 0, f[44, 43] -> 0, f[44, 44] -> 0, f[44, 45] -> 0, 
 f[44, 46] -> 0, f[44, 47] -> 0, f[44, 48] -> 0, f[45, 1] -> 0, 
 f[45, 2] -> 0, f[45, 3] -> 0, f[45, 4] -> 0, f[45, 5] -> 0, f[45, 6] -> 0, 
 f[45, 7] -> 0, f[45, 8] -> 0, f[45, 9] -> 0, f[45, 10] -> 0, f[45, 11] -> 0, 
 f[45, 12] -> 0, f[45, 13] -> 0, f[45, 14] -> 0, f[45, 15] -> 0, 
 f[45, 16] -> 0, f[45, 17] -> 0, f[45, 18] -> 0, f[45, 19] -> 0, 
 f[45, 20] -> 0, f[45, 21] -> 0, f[45, 22] -> 0, f[45, 23] -> 0, 
 f[45, 24] -> 0, f[45, 25] -> 0, f[45, 26] -> 0, f[45, 27] -> 0, 
 f[45, 28] -> 0, f[45, 29] -> 0, f[45, 30] -> 0, f[45, 31] -> 0, 
 f[45, 32] -> 0, f[45, 33] -> 0, f[45, 34] -> 0, f[45, 35] -> 0, 
 f[45, 36] -> (-16*(-1 + H)^2*(2 + 3*H + H^2)*f[1, 3])/(1 + 2*H), 
 f[45, 37] -> 0, f[45, 38] -> 0, f[45, 39] -> 0, f[45, 40] -> 0, 
 f[45, 41] -> 0, f[45, 42] -> 0, f[45, 43] -> 0, f[45, 44] -> 0, 
 f[45, 45] -> 0, f[45, 46] -> 0, f[45, 47] -> 0, f[45, 48] -> 0, 
 f[46, 1] -> 0, f[46, 2] -> 0, f[46, 3] -> 0, f[46, 4] -> 0, f[46, 5] -> 0, 
 f[46, 6] -> 0, f[46, 7] -> 0, f[46, 8] -> 0, f[46, 9] -> 0, f[46, 10] -> 0, 
 f[46, 11] -> 0, f[46, 12] -> 0, f[46, 13] -> 0, f[46, 14] -> 0, 
 f[46, 15] -> 0, f[46, 16] -> 0, f[46, 17] -> 0, f[46, 18] -> 0, 
 f[46, 19] -> 0, f[46, 20] -> 0, f[46, 21] -> 0, f[46, 22] -> 0, 
 f[46, 23] -> 0, f[46, 24] -> 0, f[46, 25] -> 0, f[46, 26] -> 0, 
 f[46, 27] -> 0, f[46, 28] -> 0, f[46, 29] -> 0, f[46, 30] -> 0, 
 f[46, 31] -> 0, f[46, 32] -> 0, f[46, 33] -> 0, f[46, 34] -> 0, 
 f[46, 35] -> 0, f[46, 36] -> 0, f[46, 37] -> 0, f[46, 38] -> 0, 
 f[46, 39] -> 0, f[46, 40] -> 0, f[46, 41] -> 0, f[46, 42] -> 0, 
 f[46, 43] -> 0, f[46, 44] -> 0, f[46, 45] -> 0, f[46, 46] -> 0, 
 f[46, 47] -> 0, f[46, 48] -> (16*(3 + 2*H)*(-2 + H + H^2)^2*f[1, 3])/
   (1 + 2*H), f[47, 1] -> 0, f[47, 2] -> 0, f[47, 3] -> 0, f[47, 4] -> 0, 
 f[47, 5] -> 0, f[47, 6] -> 0, f[47, 7] -> 0, f[47, 8] -> 0, f[47, 9] -> 0, 
 f[47, 10] -> 0, f[47, 11] -> 0, f[47, 12] -> 0, f[47, 13] -> 0, 
 f[47, 14] -> 0, f[47, 15] -> 0, f[47, 16] -> 0, f[47, 17] -> 0, 
 f[47, 18] -> 0, f[47, 19] -> 0, f[47, 20] -> 0, f[47, 21] -> 0, 
 f[47, 22] -> 0, f[47, 23] -> 0, f[47, 24] -> 0, f[47, 25] -> 0, 
 f[47, 26] -> 0, f[47, 27] -> 0, f[47, 28] -> 0, f[47, 29] -> 0, 
 f[47, 30] -> 0, f[47, 31] -> 0, f[47, 32] -> 0, f[47, 33] -> 0, 
 f[47, 34] -> 0, f[47, 35] -> 0, f[47, 36] -> 0, f[47, 37] -> 0, 
 f[47, 38] -> 0, f[47, 39] -> 0, f[47, 40] -> 0, f[47, 41] -> 0, 
 f[47, 42] -> 0, f[47, 43] -> 0, f[47, 44] -> 0, f[47, 45] -> 0, 
 f[47, 46] -> 0, f[47, 47] -> (-8*(3 + 2*H)*(-2 + H + H^2)^2*f[1, 3])/
   (1 + 2*H), f[47, 48] -> 0, f[48, 1] -> 0, f[48, 2] -> 0, f[48, 3] -> 0, 
 f[48, 4] -> 0, f[48, 5] -> 0, f[48, 6] -> 0, f[48, 7] -> 0, f[48, 8] -> 0, 
 f[48, 9] -> 0, f[48, 10] -> 0, f[48, 11] -> 0, f[48, 12] -> 0, 
 f[48, 13] -> 0, f[48, 14] -> 0, f[48, 15] -> 0, f[48, 16] -> 0, 
 f[48, 17] -> 0, f[48, 18] -> 0, f[48, 19] -> 0, f[48, 20] -> 0, 
 f[48, 21] -> 0, f[48, 22] -> 0, f[48, 23] -> 0, f[48, 24] -> 0, 
 f[48, 25] -> 0, f[48, 26] -> 0, f[48, 27] -> 0, f[48, 28] -> 0, 
 f[48, 29] -> 0, f[48, 30] -> 0, f[48, 31] -> 0, f[48, 32] -> 0, 
 f[48, 33] -> 0, f[48, 34] -> 0, f[48, 35] -> 0, f[48, 36] -> 0, 
 f[48, 37] -> 0, f[48, 38] -> 0, f[48, 39] -> 0, f[48, 40] -> 0, 
 f[48, 41] -> 0, f[48, 42] -> 0, f[48, 43] -> 0, f[48, 44] -> 0, 
 f[48, 45] -> 0, f[48, 46] -> (16*(3 + 2*H)*(-2 + H + H^2)^2*f[1, 3])/
   (1 + 2*H), f[48, 47] -> 0, f[48, 48] -> 0};

